Intrinsic sign problem in fermionic and bosonic chiral topological matter

The infamous sign problem leads to an exponential complexity in Monte Carlo simulations of generic many-body quantum systems. Nevertheless, many phases of matter are known to admit a sign-problem-free representative, allowing efficient simulations on classical computers. Motivated by long standing open problems in many-body physics, as well as fundamental questions in quantum complexity, the possibility of intrinsic sign problems, where a phase of matter admits no sign-problem-free representative, was recently raised but remains largely unexplored. Here, we establish the existence of an intrinsic sign problem in a broad class of gapped, chiral, topological phases of matter. Within this class, we exclude the possibility of stoquastic Hamiltonians for bosons (or 'qudits'), and of sign-problem-free determinantal Monte Carlo algorithms for fermions. The intrinsically sign-problematic class of phases we identify is defined in terms of topological invariants with clear observable signatures: the chiral central charge, and the topological spins of anyons. We obtain analogous results for phases that are spontaneously chiral, and present evidence for an extension of our results that applies to both chiral and non-chiral topological matter.

==> NumericalComputations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    388738,       8490]
NotebookOptionsPosition[    383828,       8338]
NotebookOutlinePosition[    384215,       8355]
CellTagsIndexPosition[    384172,       8352]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Momentum polarization for Chern insulators with non-zero Fermi momenta\
\>", "Chapter",
 CellChangeTimes->{{3.797928319024102*^9, 3.797928342458362*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Define", " ", "a", " ", "Chern", " ", "Insulator", " ", "Hamiltonian", 
     " ", "on", " ", "the", " ", "cylinder"}], ",", " ", 
    RowBox[{
    "with", " ", "momentum", " ", "kx", " ", "along", " ", "the", " ", 
     "closed", " ", "x", " ", "direction"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]K", "=", "KroneckerDelta"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]1", "=", 
     RowBox[{"PauliMatrix", "[", "1", "]"}]}], ";", 
    RowBox[{"\[Sigma]2", "=", 
     RowBox[{"PauliMatrix", "[", "2", "]"}]}], ";", 
    RowBox[{"\[Sigma]3", "=", 
     RowBox[{"PauliMatrix", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kF", "=", 
     RowBox[{"2", "\[Pi]", 
      RowBox[{"(", 
       RowBox[{"3", "/", "34"}], ")"}]}]}], 
    RowBox[{"(*", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"Shift", " ", "in", " ", 
        RowBox[{"kF", ".", " ", "This"}], " ", "is", " ", "a", " ", 
        "modification", " ", "of", " ", "the", " ", "Hopping", " ", 
        RowBox[{"matrix", ".", " ", 
         RowBox[{"It", "'"}]}], "s", " ", "not", " ", "quite", " ", "a", " ", 
        "U", 
        RowBox[{"(", "1", ")"}], " ", "flux", " ", "in", " ", "the", " ", "x",
         " ", "direction", " ", "because", " ", "it", " ", "is", " ", 
        "independent", " ", "of", " ", "the", " ", "circumeference", " ", 
        RowBox[{"L", ".", " ", "The"}], " ", "latter", " ", "would", " ", 
        "correspond", " ", "to", " ", "kF"}], "=", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Pi]\[Phi]", "/", "L"}], " ", "as", " ", "opposed", " ", 
         "to", " ", "kF"}], "=", 
        RowBox[{
         RowBox[{"constant", ".", " ", "The"}], " ", "flux", " ", "\[Phi]", 
         " ", "is", " ", "implemented", " ", "below"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"for", " ", "\[Phi]"}], "=", 
       RowBox[{"0", " ", "and", " ", 
        RowBox[{"1", "/", "2"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"as", " ", "a", " ", "shift", " ", "of", " ", "the", " ", 
        RowBox[{"k", "'"}], "s", " ", "from", " ", "k"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"\[Pi]", "/", "L"}]}], ")"}], "n", " ", "to", " ", "k"}], 
        "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"\[Pi]", "/", "L"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "\[Phi]"}], ")"}], "."}]}]}]}]}], "   ", "*)"}], 
    ";", 
    RowBox[{"\[Epsilon]F", "=", "0"}], 
    RowBox[{"(*", " ", 
     RowBox[{"Shift", " ", "in", " ", "energy"}], " ", "*)"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HHkx", "[", 
     RowBox[{
     "kx_", ",", "Lx_", ",", "Ly_", ",", "b_", ",", "t_", ",", "\[Delta]_", 
      ",", "\[Mu]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "ParallelTable", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Delta]K", "[", 
             RowBox[{"j", ",", "jp"}], "]"}], 
            RowBox[{"\[Sigma]3", "\[LeftDoubleBracket]", 
             RowBox[{"s", ",", "sp"}], "\[RightDoubleBracket]"}], "*", 
            "\[Mu]"}], "\[IndentingNewLine]", "+", 
           RowBox[{
            SuperscriptBox["E", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "kF"}]], 
            RowBox[{"\[Delta]K", "[", 
             RowBox[{"j", ",", "jp"}], "]"}], 
            SuperscriptBox["E", 
             RowBox[{"I", "*", "kx"}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"I", "*", "\[Delta]", "*", 
               RowBox[{"\[Sigma]1", "\[LeftDoubleBracket]", 
                RowBox[{"s", ",", "sp"}], "\[RightDoubleBracket]"}]}], "-", 
              RowBox[{"t", "*", 
               RowBox[{"\[Sigma]3", "\[LeftDoubleBracket]", 
                RowBox[{"s", ",", "sp"}], "\[RightDoubleBracket]"}]}]}], 
             ")"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"\[Delta]K", "[", 
             RowBox[{"j", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"jp", "+", "1"}], ",", 
                RowBox[{"b", "*", "Ly"}], ",", "1"}], "]"}]}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"I", "*", "\[Delta]", "*", 
               RowBox[{"\[Sigma]2", "\[LeftDoubleBracket]", 
                RowBox[{"s", ",", "sp"}], "\[RightDoubleBracket]"}]}], "-", 
              RowBox[{"t", "*", 
               RowBox[{"\[Sigma]3", "\[LeftDoubleBracket]", 
                RowBox[{"s", ",", "sp"}], "\[RightDoubleBracket]"}]}]}], 
             ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
           RowBox[{"Conjugate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Delta]K", "[", 
               RowBox[{"jp", ",", "j"}], "]"}], 
              RowBox[{"\[Sigma]3", "\[LeftDoubleBracket]", 
               RowBox[{"sp", ",", "s"}], "\[RightDoubleBracket]"}], "*", 
              "\[Mu]"}], "\[IndentingNewLine]", "+", 
             RowBox[{
              SuperscriptBox["E", 
               RowBox[{
                RowBox[{"-", "I"}], "*", "kF"}]], 
              RowBox[{"\[Delta]K", "[", 
               RowBox[{"jp", ",", "j"}], "]"}], 
              SuperscriptBox["E", 
               RowBox[{"I", "*", "kx"}]], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"I", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]1", "\[LeftDoubleBracket]", 
                  RowBox[{"sp", ",", "s"}], "\[RightDoubleBracket]"}]}], "-", 
                
                RowBox[{"t", "*", 
                 RowBox[{"\[Sigma]3", "\[LeftDoubleBracket]", 
                  RowBox[{"sp", ",", "s"}], "\[RightDoubleBracket]"}]}]}], 
               ")"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"\[Delta]K", "[", 
               RowBox[{"jp", ",", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"j", "+", "1"}], ",", 
                  RowBox[{"b", "*", "Ly"}], ",", "1"}], "]"}]}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"I", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]2", "\[LeftDoubleBracket]", 
                  RowBox[{"sp", ",", "s"}], "\[RightDoubleBracket]"}]}], "-", 
                
                RowBox[{"t", "*", 
                 RowBox[{"\[Sigma]3", "\[LeftDoubleBracket]", 
                  RowBox[{"sp", ",", "s"}], "\[RightDoubleBracket]"}]}]}], 
               ")"}]}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
            "-", 
           RowBox[{
            RowBox[{"\[Delta]K", "[", 
             RowBox[{"j", ",", "jp"}], "]"}], 
            RowBox[{"\[Delta]K", "[", 
             RowBox[{"s", ",", "sp"}], "]"}], "\[Epsilon]F"}]}], ")"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "Ly"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jp", ",", "1", ",", "Ly"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sp", ",", "1", ",", "2"}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], " ", 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.753508866373348*^9, 3.753509091504821*^9}, {
   3.753509718389104*^9, 3.753509722056149*^9}, {3.753510566166397*^9, 
   3.753510569595619*^9}, {3.753629053533634*^9, 3.753629061986176*^9}, {
   3.754212288414199*^9, 3.7542123780090218`*^9}, {3.7542126870605507`*^9, 
   3.754212714873057*^9}, {3.754212754138171*^9, 3.754212758551351*^9}, {
   3.754213551508851*^9, 3.7542135607273617`*^9}, {3.7854695578904133`*^9, 
   3.785469561707918*^9}, {3.785575775145383*^9, 3.7855757779711657`*^9}, {
   3.785600752705255*^9, 3.78560079940355*^9}, {3.785601027553186*^9, 
   3.785601080019762*^9}, {3.7856510186868134`*^9, 3.7856510188686647`*^9}, {
   3.785740056395152*^9, 3.78574005882609*^9}, {3.7857449812510433`*^9, 
   3.7857450503455753`*^9}, {3.7857451204362803`*^9, 3.785745154780636*^9}, {
   3.785745186294406*^9, 3.785745187656622*^9}, {3.785745326732994*^9, 
   3.7857453668554773`*^9}, {3.785987154447521*^9, 3.785987154661202*^9}, {
   3.785987800802713*^9, 3.785987807608962*^9}, {3.7859880603260736`*^9, 
   3.785988062388001*^9}, {3.785989377870265*^9, 3.7859893787297077`*^9}, {
   3.785995390492605*^9, 3.785995392975531*^9}, {3.785996100656461*^9, 
   3.785996100921554*^9}, {3.785996227906064*^9, 3.785996229032466*^9}, {
   3.786009706135438*^9, 3.786009709287181*^9}, {3.786010687123969*^9, 
   3.786010690099082*^9}, {3.786012555692288*^9, 3.786012558102124*^9}, {
   3.78607765665829*^9, 3.786077657675448*^9}, {3.7860787290202*^9, 
   3.7860787398483753`*^9}, {3.78607919210782*^9, 3.786079194816553*^9}, {
   3.786079695849573*^9, 3.786079712950199*^9}, {3.786079777412148*^9, 
   3.786079800756186*^9}, {3.786079845278965*^9, 3.786079861963757*^9}, {
   3.786080598979279*^9, 3.786080600000238*^9}, {3.78608083373757*^9, 
   3.786080834947299*^9}, {3.7860812587233953`*^9, 3.786081259235545*^9}, {
   3.78608169324911*^9, 3.78608169805504*^9}, {3.786083893890222*^9, 
   3.7860838940046167`*^9}, {3.786088338070085*^9, 3.786088338854327*^9}, {
   3.786095990266755*^9, 3.7860959918944807`*^9}, {3.7860960279649973`*^9, 
   3.7860960440416203`*^9}, {3.786096094367134*^9, 3.786096125119121*^9}, {
   3.78609652249856*^9, 3.786096522603286*^9}, {3.786096645519919*^9, 
   3.7860966594712353`*^9}, {3.786096784547134*^9, 3.786096813413932*^9}, {
   3.786097487930684*^9, 3.786097488046721*^9}, {3.786098269023937*^9, 
   3.786098269128893*^9}, {3.786098494370352*^9, 3.786098494450989*^9}, {
   3.7860986420244427`*^9, 3.786098642128344*^9}, {3.786098788328167*^9, 
   3.786098790893008*^9}, {3.786099088208152*^9, 3.7860990883331833`*^9}, {
   3.786099275402794*^9, 3.786099275519622*^9}, {3.786099464924293*^9, 
   3.786099465012659*^9}, {3.786099653794916*^9, 3.786099653923567*^9}, {
   3.7860998010206842`*^9, 3.7860998011439323`*^9}, {3.786099923470632*^9, 
   3.786099923581244*^9}, {3.786100115496277*^9, 3.786100115606338*^9}, {
   3.786100376472308*^9, 3.786100376530398*^9}, {3.786162723776834*^9, 
   3.7861627241417522`*^9}, {3.786163139814468*^9, 3.786163141662065*^9}, {
   3.786163543625451*^9, 3.786163543729739*^9}, {3.786163865531176*^9, 
   3.7861638656313467`*^9}, {3.7861641453347473`*^9, 3.786164145403117*^9}, {
   3.786174997933297*^9, 3.7861749980558567`*^9}, {3.786360738552391*^9, 
   3.786360751276286*^9}, 3.7864332925703983`*^9, {3.792912896519546*^9, 
   3.792912900389677*^9}, {3.7929131277033157`*^9, 3.792913127805444*^9}, {
   3.792916955501711*^9, 3.792916956832101*^9}, {3.792917799016518*^9, 
   3.792917813027751*^9}, {3.7956050640800457`*^9, 3.795605198345886*^9}, {
   3.795605242977054*^9, 3.795605296687125*^9}, {3.795702942337859*^9, 
   3.795702953713427*^9}, {3.7957049520665493`*^9, 3.795705014022979*^9}, {
   3.795705045321636*^9, 3.7957050742342176`*^9}, 3.795705283781661*^9, {
   3.795705471262731*^9, 3.795705486019713*^9}, {3.795705634943597*^9, 
   3.795705635032207*^9}, {3.795705874243617*^9, 3.7957059002340317`*^9}, {
   3.7957059601753473`*^9, 3.795705981647276*^9}, {3.795706018285227*^9, 
   3.79570601839721*^9}, {3.795706353669627*^9, 3.795706358321806*^9}, {
   3.795706538093842*^9, 3.7957065525498962`*^9}, {3.7957067341057796`*^9, 
   3.795706735467091*^9}, {3.795706922636454*^9, 3.7957069648325253`*^9}, {
   3.795707243797886*^9, 3.795707245100848*^9}, {3.795764321906118*^9, 
   3.795764374549068*^9}, {3.795837776236274*^9, 3.7958377763081284`*^9}, {
   3.795837948965706*^9, 3.7958379490519953`*^9}, {3.795838838731537*^9, 
   3.7958388393097897`*^9}, {3.795840142526963*^9, 3.795840143951881*^9}, {
   3.797147547027851*^9, 3.797147547186287*^9}, {3.797147694220292*^9, 
   3.797147694631418*^9}, {3.7971497700018997`*^9, 3.7971497719678926`*^9}, {
   3.797150375632865*^9, 3.797150385359468*^9}, {3.797150497564556*^9, 
   3.797150500292047*^9}, {3.79715069240211*^9, 3.797150693729628*^9}, {
   3.797151498445921*^9, 3.797151516150094*^9}, {3.79715158980346*^9, 
   3.797151632242725*^9}, {3.797151673451065*^9, 3.797151676032642*^9}, {
   3.797151879002818*^9, 3.797151880674733*^9}, {3.7971521538539457`*^9, 
   3.797152155016522*^9}, {3.797234870692935*^9, 3.797234900639114*^9}, {
   3.797235127288265*^9, 3.7972351273702993`*^9}, {3.797235344881452*^9, 
   3.7972353462802*^9}, {3.7972357002643957`*^9, 3.797235701530025*^9}, {
   3.7972364427843103`*^9, 3.797236444219594*^9}, {3.797236591441868*^9, 
   3.797236591717553*^9}, {3.797236776440342*^9, 3.797236777557363*^9}, {
   3.797239833382153*^9, 3.797239833613406*^9}, {3.797239869684207*^9, 
   3.7972398721370707`*^9}, {3.79792842776046*^9, 3.7979285518744793`*^9}, {
   3.797928665527132*^9, 3.7979286897017393`*^9}, {3.7979289517142963`*^9, 
   3.797928953771174*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Chooose", " ", "parameters", " ", "such", " ", "that", " ", "the", " ", 
      "model", " ", "is", " ", "in", " ", "a", " ", "topological", " ", 
      "phase", " ", "with", " ", "chiral", " ", "central", " ", "charge", " ",
       "c"}], "=", "1"}], ",", " ", 
    RowBox[{
    "and", " ", "verify", " ", "by", " ", "plotting", " ", "the", " ", 
     "spectrum"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"system", " ", "size"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"lx", "=", "30"}], ";", 
    RowBox[{"ly", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Paraemters", " ", "*)"}], 
   RowBox[{
    RowBox[{"bb", "=", "2"}], ";", 
    RowBox[{"\[Mu]\[Mu]", "=", "1"}], ";", 
    RowBox[{"\[Delta]\[Delta]", "=", "1.1"}], ";", 
    RowBox[{"tt", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", " ", 
    RowBox[{
     RowBox[{"pp1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"HHkx", "[", 
          RowBox[{
          "k", ",", "lx", ",", "ly", ",", "bb", ",", "tt", ",", 
           "\[Delta]\[Delta]", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "\[Pi]"}], "-", 
           SuperscriptBox["10", 
            RowBox[{"-", "10"}]]}], ",", 
          FractionBox[
           RowBox[{"2", "\[Pi]"}], "lx"]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pp", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"pp1", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"lx", "*", "k"}], 
                RowBox[{"2", "\[Pi]"}]]}], ",", "i"}], 
             "\[RightDoubleBracket]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{
             RowBox[{"2", "\[Pi]"}], "-", 
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]]}], ",", 
            FractionBox[
             RowBox[{"2", "\[Pi]"}], "lx"]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"2", "*", "ly"}]}], "}"}]}], "]"}]}], ";"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"b", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"pp", ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7535099571826572`*^9, 3.7535099824444*^9}, 
   3.75351004997086*^9, {3.753510286164385*^9, 3.753510290098662*^9}, {
   3.753516134626355*^9, 3.753516201127561*^9}, {3.7535162587945766`*^9, 
   3.7535162609022284`*^9}, {3.753516292937855*^9, 3.7535164913844833`*^9}, {
   3.753516669061737*^9, 3.753516683376912*^9}, {3.7535167242880507`*^9, 
   3.753516749530634*^9}, {3.7535167925299788`*^9, 3.753516809076174*^9}, {
   3.7535169574823*^9, 3.753516957576675*^9}, {3.7535171514746933`*^9, 
   3.753517152997755*^9}, 3.75351730416684*^9, {3.7535174761361*^9, 
   3.753517655409769*^9}, {3.7535178289745893`*^9, 3.753517860943582*^9}, {
   3.753517912452778*^9, 3.753517913953166*^9}, {3.753517983493*^9, 
   3.753517983597808*^9}, {3.753518042912169*^9, 3.753518045951579*^9}, {
   3.753615125223102*^9, 3.753615222610134*^9}, 3.7536250904181967`*^9, {
   3.7536251621171618`*^9, 3.753625162153607*^9}, 3.7536275526476507`*^9, {
   3.753628668934099*^9, 3.75362866906826*^9}, {3.753628894445208*^9, 
   3.7536288945895023`*^9}, {3.75362893447163*^9, 3.753628934549239*^9}, {
   3.753629136643293*^9, 3.7536291368723507`*^9}, {3.7536292655500517`*^9, 
   3.753629288221895*^9}, {3.753629341853643*^9, 3.753629342520501*^9}, {
   3.753669533723172*^9, 3.753669535022951*^9}, {3.753669631528742*^9, 
   3.753669709772153*^9}, {3.7536698261159143`*^9, 3.7536698274790497`*^9}, {
   3.753669973925664*^9, 3.753669975354974*^9}, {3.753670135545101*^9, 
   3.753670165795205*^9}, {3.7536702090604353`*^9, 3.753670220832039*^9}, {
   3.753670281513103*^9, 3.753670304062291*^9}, {3.75367065169175*^9, 
   3.753670652983366*^9}, {3.7565525328858633`*^9, 3.756552535370348*^9}, {
   3.760094690150053*^9, 3.7600947195215263`*^9}, {3.760094878368208*^9, 
   3.760094880262288*^9}, {3.760094971030785*^9, 3.760094972372096*^9}, {
   3.784451780668252*^9, 3.784451781757071*^9}, {3.78445184258806*^9, 
   3.784451842803875*^9}, {3.784451877428678*^9, 3.784451892301571*^9}, {
   3.784456434829265*^9, 3.7844564352242947`*^9}, {3.784457226948894*^9, 
   3.7844572270069323`*^9}, {3.7845264855949793`*^9, 
   3.7845265453762283`*^9}, {3.784526607859578*^9, 3.784526631313881*^9}, {
   3.784526662698333*^9, 3.7845266665390863`*^9}, {3.7845268901227427`*^9, 
   3.784526909434122*^9}, {3.784546598677011*^9, 3.784546600538418*^9}, {
   3.784546631315042*^9, 3.784546640820196*^9}, {3.784546802785337*^9, 
   3.784546803922575*^9}, {3.785469590457058*^9, 3.785469638341929*^9}, {
   3.7854697133142843`*^9, 3.785469713510186*^9}, {3.7854697509368362`*^9, 
   3.785469766979735*^9}, {3.78547126559335*^9, 3.7854713233318*^9}, {
   3.785471360969832*^9, 3.785471361061137*^9}, {3.785471395592145*^9, 
   3.785471395636845*^9}, {3.785471502087297*^9, 3.785471532019722*^9}, {
   3.785471746865679*^9, 3.7854717470447807`*^9}, {3.785472079027795*^9, 
   3.785472079121744*^9}, {3.785472272933094*^9, 3.785472273084763*^9}, {
   3.785472452191722*^9, 3.785472452486672*^9}, {3.785488576369443*^9, 
   3.785488576624002*^9}, 3.785565638203062*^9, {3.785567143879939*^9, 
   3.785567143969758*^9}, {3.785567175242847*^9, 3.7855671753332033`*^9}, {
   3.785570875436266*^9, 3.785570875846426*^9}, {3.7855709072842817`*^9, 
   3.7855709074153337`*^9}, {3.785570944240123*^9, 3.785570999464396*^9}, {
   3.785572479565525*^9, 3.785572491268435*^9}, {3.7855725339572144`*^9, 
   3.78557253868964*^9}, {3.7855726116179247`*^9, 3.7855726170026407`*^9}, {
   3.785572676911417*^9, 3.785572750602133*^9}, {3.785575829650511*^9, 
   3.7855758445955477`*^9}, {3.785996133154998*^9, 3.7859961345290413`*^9}, {
   3.785996264557247*^9, 3.7859963211096363`*^9}, {3.785996483694276*^9, 
   3.785996488899329*^9}, {3.785996530374628*^9, 3.7859965737206078`*^9}, {
   3.7859966437328167`*^9, 3.785996644911398*^9}, {3.785996676356839*^9, 
   3.785996774538813*^9}, {3.786000344395553*^9, 3.786000400520362*^9}, {
   3.7860004568729*^9, 3.786000480472623*^9}, {3.786001107328644*^9, 
   3.786001107457488*^9}, {3.786001138174142*^9, 3.786001139347082*^9}, {
   3.786010711687222*^9, 3.786010711823708*^9}, {3.786011758762143*^9, 
   3.7860117602620583`*^9}, {3.786011937435124*^9, 3.7860119376046762`*^9}, {
   3.786012003151857*^9, 3.786012052232746*^9}, {3.786012435342163*^9, 
   3.7860124355049953`*^9}, {3.786012580575247*^9, 3.786012619378335*^9}, {
   3.786012650976151*^9, 3.786012706596484*^9}, {3.786012764025073*^9, 
   3.786012779429905*^9}, {3.786077530057415*^9, 3.786077543533684*^9}, {
   3.786077681473777*^9, 3.786077683733677*^9}, {3.786077816597661*^9, 
   3.7860778186528482`*^9}, {3.786079725020597*^9, 3.7860797522054243`*^9}, {
   3.786079786486211*^9, 3.786079791859704*^9}, {3.786079823786538*^9, 
   3.786079865882593*^9}, {3.786080403478199*^9, 3.78608052249782*^9}, {
   3.786080581802006*^9, 3.786080608033125*^9}, {3.786080774918336*^9, 
   3.7860808000603647`*^9}, {3.786080841396531*^9, 3.7860808452154627`*^9}, {
   3.7860817184790277`*^9, 3.78608171988249*^9}, {3.786081933376029*^9, 
   3.786081956188637*^9}, {3.786082359612*^9, 3.7860823842754307`*^9}, {
   3.786083903958041*^9, 3.786083904122588*^9}, {3.7860839898006477`*^9, 
   3.786084006732419*^9}, {3.786084694837163*^9, 3.7860846949164743`*^9}, {
   3.7860959973194923`*^9, 3.7860960071024723`*^9}, {3.786096048375165*^9, 
   3.786096048483396*^9}, {3.7860960986934147`*^9, 3.7860961172987633`*^9}, {
   3.786096738576881*^9, 3.786096819002771*^9}, {3.786178422434664*^9, 
   3.786178495865156*^9}, {3.7861785621913023`*^9, 3.786178611639357*^9}, {
   3.786178659987134*^9, 3.7861787731989*^9}, {3.786360771914649*^9, 
   3.786360787699152*^9}, {3.795705838148601*^9, 3.795705839391271*^9}, {
   3.795837737644125*^9, 3.795837751906303*^9}, {3.797150879435314*^9, 
   3.7971508827110987`*^9}, {3.797151901957439*^9, 3.797151902077744*^9}, {
   3.797157126853375*^9, 3.7971571269639263`*^9}, {3.797239886906371*^9, 
   3.7972398870488234`*^9}, {3.797928579541271*^9, 3.797928653132127*^9}, {
   3.797928704196944*^9, 3.797928718019052*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.05414399999999996992983142263256013393`6.333230798603836", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.797928654910046*^9, 3.797928720665579*^9}, 
   3.797928963374278*^9, 3.798251363589761*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOlhydsFN/4Zf+119WfX547Zf/1j9nUqg2f7CH8
W/YMu6XbnHZ/3P/gw5wyfekn9hc+irl8nfsRqv6V/c5GJxdN/0/704p1LYIO
frDvr9iQaPj7M1T9F/t7i5dEVF/4tj86j2crT+l3+8tcxz5t1/0F1f/Lnm1S
Qu7/mX/3B2S+Njyu8c/eXL8wbk4pwwGIeQwO4pbBO7cyMR1QNkq97pDH5PBq
gaPQrSxmB4j5LA5vlrVxrFjO4jBv/RVRuROsDmX2FqVPt7AegNjH7sDNrHfk
YT/bAQldl5DfipwORZGP1RjN2Q9A7OdyKG9YODlxJfuByas2T7pRzePwTv3k
8inP2B0g7uFzqMlc6J33jv0An4byxa1X+R1M38TNenmAHeo+AYe2PQpxqnHs
B44EnWw/OV3QoUPBN7DiGBvUvUIOLzLPS835xXqgSZBRfYeLsIPMZZ2ct79Z
DkDcL+LwvfDK0gNnmB3sL1gcW/ZRxGHN6ski5wqYoP4RdbC8zS518C2Dw5++
gtSp88QcHq2TnMI94589xH/iDvcZtbfLGPy23+W7gqXFW8Ih75Te7M8nvtsD
ABGa5os=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOZhydsFN/4xf7a6+rPL8+dsn/+x2xq1YZP+yH8
W/bfd0m3Oe3+aP/gw5wyfekn9ic/irl8nfsRqv6V/bJGJxdN/0/2acW6FkEH
P9h3VWxINPz9Gar+i/31xUsiqi98s4/O49nKU/rd/jTXsU/bdX9B9f+y/zIx
Iff/zL/2AZmvDY9r/LPX1y+Mm1PK4AAxj8FB0DJ451YmJgdlo9TrDnlMDs8W
OArdymI+ADGfxeHZsjaOFctZDsxbf0VU7gSrQ7G9RenTLawOEPvYHTiY9Y48
7GdzkNB1CfmtyOkQFflYjdGc3QFiP5dDTsPCyYkr2R0mr9o86UY1j8ML9ZPL
pzxjPwBxD59DbuZC77x37A58GsoXt17ldzB+Ezfr5QF2qPsEHEr2KMSpxrE7
HAk62X5yuqBDk4JvYMUxNqh7hRzOZJ6XmvOL1aFJkFF9h4uwg+RlnZy3v1kc
IO4XcfhSeGXpgTPMB+wvWBxb9lHEYfnqySLnCpig/hF1UL/NLnXwLcOBP30F
qVPniTmcXic5hXvGv/0Q/4k73GXU3i5j8Hv/Lt8VLC3eEg5Zp/Rmfz7xfT8A
ClriYA==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMFabP6jm34Yn/tdfXnl+dO2ZskOXSrr/8E5d+y
P31kGn/8ro/2Dz7MKdOXfmI/qfSYT8ucj1D5V/bs39ZK+fp92p9WrGsRdPCD
/QeTwreyvz7vh6j/Yp/R8JEp5My3/dF5PFt5Sr/bLy/YnhMv8wuq/5d9SsHb
K9tq/u4PyHxteFzjn320qd/LmYkMByDmMThsz9DzfP6S0UHZKPW6Qx6Tg3uP
V/wZX2YHiPksDstOFLU8a2NxmLf+iqjcCVaHmUtyn/6dwOoAsY/dYcfOvRPS
MtkOSOi6hPxW5HR4J5oU0sXH7gCxn8vh9HTOST317Acmr9o86UY1j0NByjRD
5j3sByDu4XPYV/1x5pHD7Af4NJQvbr3K7+A+/YrVmWnsUPcJOHj87PhjZsp+
4EjQyfaT0wUdJNQOHQ+fz3YA4l4hh237mcUfX2U90CTIqL7DRdhhU5zmR/1b
LAcg7hdxsNxUsqJ3HfMB+wsWx5Z9FHG4XLs8eWMY0wGIf0QdPk9omOd2g8Hh
T19B6tR5Yg7HlfyTqsuB4QT2n7gDB+vuZQrSv/fv8l3B0uIt4fDPpyvs+IHv
9gBrCOYz
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMZabP6jm34sv/a6+rPL8+dsjdMcuhWX/8Jyr9l
f+rINP74XR/3P/gwp0xf+ol9f+kxn5Y5H6Hyr+z/fF0r5ev3yT6tWNci6OAH
+3smhW9lf322h6j/Yp/U8JEp5Mw3++g8nq08pd/tFxVsz4mX+QXV/8s+vuDt
lW01f+0DMl8bHtf4Zx9s6vdyZiKDA8Q8BofVGXqez18yHlA2Sr3ukMfkYN/j
FX/Gl/kAxHwWhzknilqetbEcmLf+iqjcCVaHGUtyn/6dwHoAYh+7w6adeyek
ZbI5SOi6hPxW5HR4I5oU0sXHfgBiP5fD9umck3rq2R0mr9o86UY1j0NeyjRD
5j3sDhD38DmsqP4488hhdgc+DeWLW6/yOxhPv2J1Zho71H0CDk4/O/6YmbI7
HAk62X5yuqADt9qh4+Hz2Rwg7hVyWLKfWfzxVVaHJkFG9R0uwg4b4zQ/6t9i
cYC4X8TBeFPJit51zA72FyyOLfso4nC5dnnyxjAmB4h/RB1eTmiY53aD4cCf
voLUqfPEHHYo+SdVl//bD/GfuAMH6+5lCtK/7Xf5rmBp8ZZw+ObTFXb8wPf9
AFnQ5Do=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOvBJZdMlzxxf7a6+rPL8+dsreeE+/QPucTlH/L
ni+g6LvX4o/2Dz7MKdOXfmJ/53Opf1/bx/0Q+Vf2byf/XbHC4pN9WrGuRdDB
D/bnmkObb779vB+i/ot9weIjDhsPf7OPzuPZylP63V7F5VBb8r+fUP2/7Mv1
464be//dH5D52vC4xj/7guVt/9kcGA5AzGNw0LDnuJh7gNFB2Sj1ukMek8Ol
KIeHAbLMDhDzWRz2xtr98wlgcZi3/oqo3AlWh2l5U0z1Q1kPQOxjdzh26ta/
YE22AxK6LiG/FTkd5v61ZtA/zXYAYj+Xg5ew6783luwHJq/aPOlGNY/Dh08u
Ltql7Acg7uFz6Np1vPFIDfsBPg3li1uv8jvcONi+fUsAO9R9Ag6XOI5MEv3I
5nAk6GT7yemCDpsym7OM49ig7hVysH3Qc2LnDFaHJkFG9R0uwg4O06LOf13I
cgDifhGHT1lLj+rWMB+wv2BxbNlHEYeii9nrBbSZoP4RdQjK9bnqsYXB4U9f
QerUeWIOO44+2DjN4R80PMUdJOtVOUy+/7Lf5buCpcVbwsF4wy2JjRu/2wMA
uCDkkQ==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQP3BZZdMlzxZf+119WfX547ZW86J96hfc4nKP+W
PUtA0XevxR/3P/gwp0xf+on9rc+l/n1tH+0h8q/sH0/+u2KFxaf9acW6FkEH
P9ifaQ5tvvn2sz1E/Rf7vMVHHDYe/rY/Oo9nK0/pd3t5l0Ntyf9+QvX/ss/W
j7tu7P3XPiDzteFxjX/2icvb/rM5MDhAzGNwULDnuJh7gPGAslHqdYc8Jodz
UQ4PA2SZD0DMZ3FYEGv3zyeA5cC89VdE5U6wOvTkTTHVD2V1gNjH7nD01K1/
wZpsDhK6LiG/FTkdev9aM+ifZnOA2M/l4CDs+u+NJbvD5FWbJ92o5nF4/snF
RRuoD+IePoeGXccbj9SwO/BpKF/cepXf4crB9u1bAtih7hNwOM9xZJLoR7YD
R4JOtp+cLuiwOLM5yziODepeIQfzBz0nds5gPdAkyKi+w0XYwX5a1PmvC1kc
IO4XcXiTtfSobg2zg/0Fi2PLPoo4FFzMXi+gzQT1j6iDa67PVY8tDAf+9BWk
Tp0n5rDp6ION0xz+QcNT3EGoXpXD5Puv/bt8V7C0eEs4qGy4JbFx4/f9APeh
5Jc=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQP7Zqs8e7fsy/5rr6s/vzx3yt4/U4o9cPonKP+W
/dyG8GmcCz7uf/BhTpm+9BP7OTqf/zE3foTKv7KfsJlTjt3sk31asa5F0MEP
9pv3ZnD9fPXZHqL+i33cHc6P4Vu+7Y/O49nKU/rdvqi70dL/0k97iP5f9qci
NU42s/zdH5D52vC4xj/72n09u2cIMByAmMfgMFXv7lWFNsYDykap1x3ymBw0
t6+SjrzJ5AAxn8Vh7vz0NQ+YWRzmrb8iKneC1UG+uy6ll5H1AMQ+dge9J3Me
nTjPekBC1yXktyKng3ly1DTRXDYHiP1cDgl2RsrrbrAdmLxq86Qb1TwO5jp1
q6yE2A9A3MPnoNxWJzdHkv0An4byxa1X+R1EdkwPPv+ODeo+AQc3Myb7lxPZ
DhwJOtl+crqgg0/5uhk6zGwOEPcKORyUXbvX3Jn1QJMgo/oOF2GHzTV+PJ7B
LAcg7hdxEHNmeDjDlPmA/QWLY8s+ijgIGNY9Of2W8QDEP6IOVUKuLB2NDA5/
+gpSp84Tc/ikuNm189Nfe4j/xB3+1H704T38y36X7wqWFm8JB+ELJca7Zn63
BwABL9v3
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQPbZ6s8e7fsi/2119WfX547Ze+YKcUeOP0TlH/L
fm5D+DTOBR/tH3yYU6Yv/cR+hs7nf8yNH6Hyr+w7NnPKsZt92p9WrGsRdPCD
/aq9GVw/X33eD1H/xT78DufH8C3f7KPzeLbylH63z+5utPS/9HM/RP8v+72R
GiebWf7aB2S+Njyu8c++aF/P7hkCDA4Q8xgcuvXuXlVoY3RQNkq97pDH5KC+
fZV05E2mAxDzWRymzE9f84CZ5cC89VdE5U6wOkh316X0MrI6QOxjd9B9MufR
ifOsDhK6LiG/FTkdDJOjponmsh2A2M/lEG5npLzuBpvD5FWbJ92o5nHQ0qlb
ZSXE7gBxD5+DRFud3BxJdgc+DeWLW6/yO/DtmB58/h0b1H0CDi5mTPYvJ7I5
HAk62X5yuqCDXfm6GTrMbAcg7hVyOCi7dq+5M6tDkyCj+g4XYYflNX48nsEs
DhD3iziIODM8nGHK7GB/weLYso8iDlyGdU9Ov2V0gPhH1KFMyJWlo5HhwJ++
gtSp88QcPipudu389Hc/xH/iDl9qP/rwHv61f5fvCpYWbwmH3+dLjHfN/L4f
AP8v2BY=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQPBXfMrVOZ/2X/tdfXnl+dO2VcKiV52r/0E5d+y
P6p+T16u9uP+Bx/mlOlLP7F/efr23/zEj/YQ+Vf22yZz7zMV+bQ/rVjXIujg
B3uhd7H3Pt34DFX/xX7ml19Pl87+tj86j2crT+l3+3nhO1gTp/2Emv/LPnf+
hmUdy//sD8h8bXhc459928GLgj+W/oeax+CwXGJByC0rRgdlo9TrDnlMDpFt
S6IeNjIdgJjP4jCx99XH7QuZHeatvyIqd4LV4VtNTZbTNJYDEPvYHYQaatv/
xrA6SOi6hPxW5HQocTiX0vCF9QDEfi6Hs9W5WyVi2A5MXrV50o1qHodlStnx
tZPZHCDu4XM4HvXoyvRZbA58GsoXt17ld/C8ZMSZVsjmAHGfgIPs9p6ub+Js
B44EnWw/OV3QQavjzY+6Plaoe4UcMvjfL+m+ynKgSZBRfYeLsMP308FZbu+Y
oe4XcXC8fW3b5VtMDvYXLI4t+yjiwBSXK3RiHuMBiH9EHbb+3L5yvz2Dw5++
gtSp88QcOFhfy8b0/LWH+E/cYan1s20Ktb/sd/muYGnxlnC40C5V01H23R4A
jSLqCg==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQPeXfMrVOZ/sb/2uvrzy3On7IuERC+7136C8m/Z
71C/Jy9X+9H+wYc5ZfrST+yfnb79Nz/x436I/Cv7jZO595mKfLJPK9a1CDr4
wV7gXey9Tzc+Q9V/sZ/65dfTpbO/2Ufn8WzlKf1uPyd8B2vitJ9Q83/Zp8zf
sKxj+R/7gMzXhsc1/tm3Hbwo+GPpf6h5DA5LJBaE3LJiPKBslHrdIY/JIbxt
SdTDRiYHiPksDj29rz5uX8h8YN76K6JyJ1gdPtXUZDlNY3GA2MfuwNBQ2/43
hvWAhK5LyG9FTodCh3MpDV9YHSD2czkcqs7dKhHD5jB51eZJN6p5HBYqZcfX
TmY7AHEPn8O+qEdXps9iO8CnoXxx61V+B9dLRpxphWwHIO4TcJDe3tP1TZzN
4UjQyfaT0wUdxDve/KjrY4W6V8ghjf/9ku6rLA5NgozqO1yEHZ6eDs5ye8cM
db+Ig93ta9su32I6YH/B4tiyjyIODHG5QifmMTpA/CPqsOrn9pX77RkO/Okr
SJ06T8yBlfW1bEzP3/0Q/4k7LLZ+tk2h9tf+Xb4rWFq8JRx2tUvVdJR93w8A
WZDnQQ==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMnk+bE18/+Yn/tdfXnl+dO2W+c+O58QPGn/RD+
Lfu8JGPdF2Uf9z/4MKdMX/qJ/QuXI3oXQj9C1b+yXxj2Nq5Q8NP+tGJdi6CD
H+xLm6PY717/DFX/xT5mcWPgvbJv+6PzeLbylH63t3FZtvK4x0+o+b/slx/k
2adh/Gd/QOZrw+Ma/+wF2NukLvP+h5rH4GD+QFGj4x7DAWWj1OsOeUwOOt8c
4hjEmQ5AzGdxWJl0+QiHFrPDvPVXROVOsDqU9t5eNluYxQFiH7tDutjymICL
LA4Sui4hvxU5He5rHdh2M5HVAWI/l8OBCT1d846wHpi8avOkG9U8DmIL7AQy
f7IegLiHz0E77dJZXQY2Bz4N5Ytbr/I77NM203lzg/UAxH0CDg8dlyetamZ1
OBJ0sv3kdEGHWYtNv/UwsDpA3Cvk8G5lVw1HAMuBJkFG9R0uwg5Pp8nXaxcz
Q90v4lDi5iX3P5vJwf6CxbFlH0UceuVz7RnsGKH+EXX4/YRPovjuf/s/fQWp
U+eJOUg1LMxW4v1rD/GfuINESUvlDeVf+3f5rmBp8ZZwSA9d4LzC9bs9APIN
3Xs=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOHk+bE18/+sv/a6+rPL8+dsl898d35gOJP9hD+
LfvsJGPdF2Uf7R98mFOmL/3E/oHLEb0LoR+h6l/Zzwt7G1co+Mk+rVjXIujg
B/vS5ij2u9c/Q9V/sY9e3Bh4r+ybfXQez1ae0u/2Fi7LVh73+Ak1/5f9soM8
+zSM/9gHZL42PK7xz56PvU3qMu9/qHkMDiYPFDU67jE4KBulXnfIY3JQ/+YQ
xyDO5AAxn8VhSdLlIxxazAfmrb8iKneC1SG/9/ay2cIsByD2sTukiC2PCbjI
ckBC1yXktyKnw1WtA9tuJrIegNjP5bBmQk/XvCOsDpNXbZ50o5rHgW+BnUDm
T1YHiHv4HNTTLp3VZWA7wKehfHHrVX6HjdpmOm9usDpA3CfgcM9xedKqZtYD
R4JOtp+cLugwZbHptx4G1gMQ9wo5PF/ZVcMRwOLQJMiovsNF2OH+NPl67WJm
qPtFHJLdvOT+ZzMdsL9gcWzZRxGHDvlcewY7Rqh/RB0eP+GTKL77f/+fvoLU
qfPEHBgbFmYr8f7dD/GfuINoSUvlDeVf9rt8V7C0eEs4hIQucF7h+n0/ALFR
25k=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOmOzq/dkz4sv/a6+rPL8+dsmdmOmZwJviTPYR/
yz6nMLDVw/uj/YMPc8r0pZ/Ym048fjnI8CNU/Sv7E59NDl1/+tE+rVjXIujg
B/vsRz+WNJz8vB+i/ou90k2b8jLnb/uj83i28pR+t5/x6fihx89/QM3/Zf/m
t823lmW/9wdkvjY8rvHPfuOzl4JVEf/2Q8xjcFjr3//MoZDhgLJR6nWHPCaH
XqWQgl8zGA9AzGdxMDWYl2U1l8lh3voronInWB3SO1i7pKqYHSD2sTtsNfc4
HKrLckBC1yXktyKnQ7rCxR+HtrI4QOzncpiVN9PtpRDrgcmrNk+6Uc3jsFHn
XsdqF1YHiHv4HBJN2qN4vFkd+DSUL269yu8Q7H/jH48a6wGI+wQcvnl3i6y8
ynLgSNDJ9pPTBR2YX/0Lex/J4gBxr5BDEMP0b6abmQ80CTKq73ARdvCrM5TM
eMQEdb+IwynX6A1ZLxkP2F+wOLbso4hD2LJtG2aeZoD6R9Shsoqv7YTMf/s/
fQWpU+eJOTBsmeilW/LHHuI/cYfElqTJl7b+3L/LdwVLi7eEQ/C+XarXWb7b
AwARYOVU
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQP6Ozq/dkz4Yn/tdfXnl+dO2f9iPGZwJvjTfgj/
ln1GYWCrh/fH/Q8+zCnTl35irz/x+OUgw49Q9a/sD3w2OXT96cf9acW6FkEH
P9gnPvqxpOHkZ3uI+i/24jdtysucv9lH5/Fs5Sn9bj/90/FDj5//gJr/y/71
b5tvLct+2wdkvjY8rvHPfvmzl4JVEf/sIeYxOKzy73/mUMjgoGyUet0hj8mh
XSmk4NcMRgeI+SwOJgbzsqzmMh2Yt/6KqNwJVofYDtYuqSrmAxD72B02mXsc
DtVlcZDQdQn5rcjpEKdw8cehrSwHIPZzOfTnzXR7KcTqMHnV5kk3qnkc1unc
61jtwnoA4h4+h2CT9igeb9YDfBrKF7de5Xfw9b/xj0eN1QHiPgGHl97dIiuv
sjgcCTrZfnK6oMP3l//C3keyHIC4V8jBlWH6N9PNzA5NgozqO1yEHdzqDCUz
HjFB3S/icNw1ekPWS0YH+wsWx5Z9FHEIWbZtw8zTDFD/iDpkVvG1nZD5v/9P
X0Hq1HliDr83T/TSLfmzH+I/cYfYlqTJl7b+tN/lu4KlxVvCwW3fLtXrLN/3
AwD9ZOZ0
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOfZ9TnvMz7sv/a6+rPL8+dsi+7ab2Lz/uTPYR/
y/5pYvO5b04f9z/4MKdMX/qJ/fnll8v2yX2Eqn9l/8c39bb844/2acW6FkEH
P9iX1K0VnnLoM1T9F3tXvQqFhP9f90fn8WzlKf1uL2NarNFV9AOq/5e9dPnq
pUaMv+0DMl8bHtf4Zx/WnRoo1/Z3P8Q8BoeOo2ri25/9t1c2Sr3ukMfkENq+
szKcg9EBYj6LA9PmP16/fjMemLf+iqjcCVYHzZvikR2nmA5A7GN3kOASfPuq
kNlBQtcl5Lcip0N31dt7ah+ZHSD2czkY6t7+89qd5cDkVZsn3ajmcTD1usll
U8biAHEPn8P8p28ctWtYHPg0lC9uvcrvkGXmbbY3kuUAxH0CDu4PE9we8LE4
HAk62X5yuqBDW3PLg/bZzA4Q9wo5LFz95svj/0wHmgQZ1Xe4CDsEsNru22TD
BHW/iMOZfTvKVwUzOthfsDi27KOIw8z8H4K/3RkcIP4RdTh5/MbSG7b/9v/p
K0idOk/MYcb8H23OB39Dw1PcYfm+m6UKRj/37/JdwdLiLeGQ07gr1WfTt/0A
Jmbn6w==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOvZ9TnvMz7Yn/tdfXnl+dO2efctN7F5/1pP4R/
y/5BYvO5b04f7R98mFOmL/3E/uTyy2X75D5C1b+yf+ebelv+8cf9acW6FkEH
P9gX1q0VnnLoM1T9F3tnvQqFhP9f7aPzeLbylH63lzIt1ugq+gHV/8uet3z1
UiPG3/sDMl8bHtf4Z+/anRoo1/bXHmIeg0PLUTXx7c/+71c2Sr3ukMfk4Nu+
szKcg/EAxHwWB6bNf7x+/WZ0mLf+iqjcCVYH1ZvikR2nmBwg9rE7iHEJvn1V
yHxAQtcl5Lcip0N71dt7ah+ZD0Ds53LQ173957U7i8PkVZsn3ajmcdDxusll
U8ZyAOIePofpT984atewHODTUL649Sq/Q5SZt9neSBYHiPsEHFweJrg94GM5
cCToZPvJ6YIODc0tD9pnMx+AuFfIYe7qN18e/2dyaBJkVN/hIuzgymq7b5MN
E9T9Ig6n9u0oXxXMeMD+gsWxZR9FHGbk/xD87c5wAOIfUYdNx28svWH7z/5P
X0Hq1HliDi3zf7Q5H/wNDU9xhyn7bpYqGP203+W7gqXFW8IhrXFXqs+mb/YA
+bHmAg==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQO8DUb5cTZf9l97Xf355blT9uu3ruQ+ovYJyr9l
X+2RsVpL8OP+Bx/mlOlLP7FXUlRvOvPzgz1E/pX9ws+r1z/a8dE+rVjXIujg
B3sjGxmF8I2f7SHqv9ibNHEs81v5dX90Hs9WntLv9uqLu61cXnyH6v9lr/wj
dnuZ86/9AZmvDY9r/LNv26IjtGj6n/0Q8xgcFrVO4BY+/c9e2Sj1ukMek4PH
JZuPv1MZDkDMZ3E4KFH2ONid0WHe+iuicidYHST4nUx52ZgcIPaxO/x718nh
s4DpgISuS8hvRU4HI7N3l/1EmR0g9nM57GAqEvyRwnxg8qrNk25U8zhI7Da9
l9/P7ABxD5/D5nXn3R5MYXbg01C+uPUqv4NzwIa9/qXMByDuE3Cov9FhPseA
+cCRoJPtJ6cLOlzkOug+/RjTAYh7hRwme9/0dTRncmgSZFTf4SLsoM70JVyh
mRHqfhGHg7kTJq9fzeBgf8Hi2LKPIg5mLIcCzqT/3w/xj6iDZLdg5jrHv/v/
9BWkTp0n5pAX3ZZx+8sve4j/xB18kl4db53xY/8u3xUsLd4SDnILllT88flm
DwDKeN75
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOf643y42y+2F97Xf355blT9ku3ruQ+ovYJyr9l
X+GRsVpL8KP9gw9zyvSln9gLKqo3nfn5YT9E/pX9gs+r1z/a8XF/WrGuRdDB
D/Z6NjIK4Rs/74eo/2Kv3sSxzG/lV/voPJ6tPKXf7VUXd1u5vPgO1f/LXuJH
7PYy51/2AZmvDY9r/LOv36IjtGj6H3uIeQwOc1sncAuf/rdf2Sj1ukMek4P9
JZuPv1MZHCDmszjslyh7HOzOeGDe+iuicidYHXj4nUx52ZgOQOxjd/j1rpPD
ZwGTg4SuS8hvRU4HLbN3l/1EmQ9A7OdyWMtUJPgjhdlh8qrNk25U8zgI7Ta9
l9/PfADiHj6HDevOuz2YwnyAT0P54tar/A52ARv2+pcyO0DcJ+BQd6PDfI4B
s8ORoJPtJ6cLOhzhOug+/RiTA8S9Qg7d3jd9Hc2ZDjQJMqrvcBF2UGX6Eq7Q
zAh1v4jD3twJk9evZjhgf8Hi2LKPIg46LIcCzqT/t4f4R9RBrFswc53jX/s/
fQWpU+eJOSRFt2Xc/vJrP8R/4g4+Sa+Ot874Yb/LdwVLi7eEg+yCJRV/fL7t
BwCeyd4j
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQPt16PVcn983n/tdfXnl+dO2e/8kh76Wu4TlH/L
PvCNglgq50f7Bx/mlOlLP7GvbF668+2DD/YQ+Vf24YnLlniv+Lg/rVjXIujg
B/tf26bMuVLzeT9E/Rd70wkl0V8cvtpH5/Fs5Sn9bs+0JGZKj+d3qPm/7L/+
Pni6Ie/n/oDM14bHNf7ZXz/OLnup7zfUPAaHmM/ujs8m/t2vbJR63SGPyUFz
l8bVzrT/UPewONyRXRlzpoHBYd76K6JyJ1gd3IVE+b31GA9A7GN34BZaU623
i9FBQtcl5Lcip4Pm/ScNf5SZDkDs53J49FDa4Fo204HJqzZPulHN41Bb9PCT
0CQmB4h7+BwmRL3f+30a0wE+DeWLW6/yO2Q829vTV8V0AOI+AYdtk/okFtow
HTgSdLL95HRBh4DL8abX7zA6QNwr5NBg4tf1LYrRoUmQUX2Hi7CD1Irkufbb
GQ5A3C/isC5Lze/E0//77S9YHFv2UcSBcesMVw3Ff/YQ/4g6RIbW8Tpo/bH/
01eQOnWemIM5/7KwUIFf0PAUd5h5IXLblpff7Xf5rmBp8ZZw2HlXROXala/2
AOSu6Fo=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQO116PVcn98tr/2uvrzy3On7Dd8SQ99LfcJyr9l
H/BGQSyV8+P+Bx/mlOlLP7Eval668+2DD/sh8q/sQxKXLfFe8dE+rVjXIujg
B/tf26bMuVLz2R6i/ou98YSS6C8OX/dH5/Fs5Sn9bv9pccyUHs/vUPN/2X/5
ffB0Q95P+4DM14bHNf7Znz3OLnup7zfUPAYH38/ujs8m/rVXNkq97pDH5KC6
S+NqZ9p/qHtYHC7Irow508BwYN76K6JyJ1gdHIVE+b31GB0g9rE7MAqtqdbb
xXhAQtcl5Lcip4PS/ScNf5SZHCD2cznceShtcC2byWHyqs2TblTzOJQXPfwk
NInpAMQ9fA6dUe/3fp/G5MCnoXxx61V+h5Rne3v6qpgcIO4TcNg6qU9ioQ2T
w5Ggk+0npws6+F2ON71+h/EAxL1CDrUmfl3fohgPNAkyqu9wEXYQWpE81347
gwPE/SIOU7LU/E48/W9vf8Hi2LKPIg5/t8xw1VD8tx/iH1EHndA6XgetP/v/
9BWkTp0n5qDOvywsVOAXNDzFHaZdiNy25eX3/bt8V7C0eEs4LL8ronLtytf9
AGSC6FI=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOXDtRvaFn8ef+119WfX547ZT8/3rirlvOTPYR/
y77Kp/vdjUsf9j/4MKdMX/qJPUsJ1yyB/R+g6l/ZZ399NN2l7+P+tGJdi6CD
H+y9KzduLzP7bA9R/8W+rptZ1/z4l/3ReTxbeUq/21dFBmazz/gG1f/LnrW/
79LSlh/7AzJfGx7X+GevLVVrsCjvF9Q8BgcO58jCtXZ/9isbpV53yGNyuGwW
bRTw5C/UfBaHrdKXT7GG/t8/b/0VUbkTrA4HIgMf1boyOEDsY3doPP5p7YOD
DAckdF1CfityOvRVBTF3yjMegNjP5cBtqfn7SRzjgcmrNk+6Uc3jIHHvkVVb
A+MBiHv4HPbvWX7nUgvjAT4N5Ytbr/I7CC/WNr+ZzXgA4j4Bh+7t0WJepowO
R4JOtp+cLuiw13P105kPGA5A3CvkIHlwHZtbLsOBJkFG9R0uwg6sh4QeFG37
Dw1PEQengFT26WH/9ttfsDi27KOIg/2TqRqr9v+B+kfU4UDyM4k1v37Z/+kr
SJ06T8xBdfu5L2ZiP6HhKe6QZ6av0K7+ff8u3xUsLd4SDo1P09x+eH3dDwB5
qOk7
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMXDtRvaFn82f7a6+rPL8+dsp8Vb9xVy/lpP4R/
y77Sp/vdjUsf7B98mFOmL/3E/m8x1yyB/R+g6l/Zx3x9NN2l76N9WrGuRdDB
D/bOlRu3l5l93g9R/8W+tptZ1/z4F/voPJ6tPKXf7fMiA7PZZ3yD6v9lz9Tf
d2lpyw/7gMzXhsc1/tkrStUaLMr7BTWPweG/U2ThWrs/9spGqdcd8pgcLppF
GwU8+Qs1n8Vhq/TlU6yh/+3nrb8iKneC1WFPZOCjWleGAxD72B0ajn9a+wBo
joSuS8hvRU6H3qog5k55RgeI/VwOrJaav5/EMTpMXrV50o1qHge+e4+s2hoY
HSDu4XPYtWf5nUstjA58GsoXt17ldxBerG1+M5vRAeI+AYeW7dFiXqaMB44E
nWw/OV3QYa/n6qczHzA4QNwr5MB7cB2bWy6DQ5Mgo/oOF2GHXweFHhRt+w8N
TxEHrYBU9ulh/+ztL1gcW/ZRxMH4yVSNVfv/QP0j6rA0+ZnEml+/9v/pK0id
Ok/MgXv7uS9mYj+h4SnuEGWmr9Cu/t1+l+8KlhZvCYe6p2luP7y+2gMAkkji
RA==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQO1NYyc2faf9197Xf355blT9mGJF9fM/P0Ryr9l
r6fRf4/zwgf7Bx/mlOlLP7EX4Qj0q1n0wR4i/8q+49ljw9zyj/vTinUtgg5+
sF/z+Vdn14NP+yHqv9jzve+dEW33ZX90Hs9WntLv9i/LFuhtu/YVav4ve5GM
PI5Znd/3B2S+Njyu8c8+iKlqbY71T3uIeQwOU89yyoVf+7Vf2Sj1ukMek4Oe
aU3aJq8/UPNZHLxuhJav7/trP2/9FVG5E6wOXJ8X/XKb+88eYh+7g9GZyWce
l/zfL6HrEvJbkdPh3gvjZh5uBgeI/VwO51Of2Tk4MhyYvGrzpBvVPA62q59N
exbLcADiHj4H/YsFs/sSGRz4NJQvbr3K71AsmM3m48NwAOI+AYdvbm6XN8gy
HDgSdLL95HRBhyVf775/vPK/PcS9Qg5Ri97NTX/0b3+TIKP6DhdhB5bIzykf
Hv+FhqeIw6bdV10C1v+xt79gcWzZRxGHDfZsFukev/dD/CPqkJ554HjV9p/2
f/oKUqfOE3NoWaxzNI3rBzQ8xR2q/s/1MQn9Zr/LdwVLi7eEQyPHgu77G7/Y
AwCznO42
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOVNYyc2faf7a+9rv788twpe+/Ei2tm/v4I5d+y
19Hov8d54cP+Bx/mlOlLP7EX4gj0q1n0YT9E/pV967PHhrnlH+3TinUtgg5+
sF/0+Vdn14NP9hD1X+w53vfOiLb7Yh+dx7OVp/S7/dOyBXrbrn2Fmv/LnjEj
j2NW53f7gMzXhsc1/tn7MlWtzbH+uR9iHoND11lOufBrv+yVjVKvO+QxOeiZ
1qRt8voDNZ/FwfZGaPn6vr/7562/Iip3gtWB4fOiX25z/+2H2MfuIHxm8pnH
Jf/tJXRdQn4rcjocfWHczMPNcABiP5fDvtRndg6ODA6TV22edKOax8F49bNp
z2IZHCDu4XPQvFgwuy+R4QCfhvLFrVf5HQoFs9l8fBgcIO4TcHjl5nZ5gyyD
w5Ggk+0npws6LPx69/3jlf/3Q9wr5BC46N3c9Ef/7JsEGdV3uAg7/I34nPLh
8V9oeIo4bNx91SVg/Z/99hcsji37KOKwwJ7NIt3jtz3EP6IOfpkHjldt/7n/
T19B6tR5Yg4Ji3WOpnH9gIanuEPJ/7k+JqHf9u/yXcHS4i3hkMmxoPv+xi/7
ASVZ6+s=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQObdGqKos5/sr/2uvrzy3On7Hcd4DlhcP0jlH/L
3q5Ht2jxnA/2Dz7MKdOXfmKf0DGhfmbrB6j8K/u981xaDyV83J9WrGsRdPCD
vawRB4d53af9EPVf7N8yN8SprPpsH53Hs5Wn9Lv9wofMeapcX/dD9P+yj/5o
/nRl07f9AZmvDY9r/LNfc0DplOnv7/YQ8xgcHpa8dZsU/3O/slHqdYc8Jodw
HkPutwt+Qc1ncTi+V+6dxbbf9vPWXxGVO8HqsJchii1m9h+ofewORvnqV077
/90voesS8luR02FmwqYClat/oe7ncjhWLvTzpe6//ZNXbZ50o5rHwS9NaUZj
zD+oe/gcLihE+ucn/dvPp6F8cetVfofIJvm/z+3/Qd0n4GBXr//y0Oe/9keC
TrafnC7o8Or//ZIz1X/tIe4VcrjpUC1VePXP/iZBRvUdLsIOBwLsd2/89xsa
niIO6x7f+Br0/dd++wsWx5Z9FHGQLNI/b33o536If0Qd3oU+7HuS9sP+T19B
6tR5Yg73yrkZMz592w/xn7jDlgTmpKbyr/t3+a5gafGWcJjkPru7i/eLPQB5
v/KZ
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMLdGqKos5/2n/tdfXnl+dO2S89wHPC4PpHKP+W
vU2PbtHiOR/2P/gwp0xf+ol9eMeE+pmtH6Dyr+xnz3NpPZTw0T6tWNci6OAH
eykjDg7zuk/2EPVf7J8zN8SprPq8PzqPZytP6Xf7BQ+Z81S5vtpD9P+y9/ho
/nRl0zf7gMzXhsc1/tlPO6B0yvT39/0Q8xgcbpW8dZsU/9Ne2Sj1ukMek0MA
jyH32wW/oOazOOzeK/fOYtvv/fPWXxGVO8HqsIMhii1m9h+ofewO6vnqV077
/7WX0HUJ+a3I6dCRsKlA5epfqPu5HNaVC/18qfvPfvKqzZNuVPM46KUpzWiM
+Qd1D5/DCYVI//ykf/Z8GsoXt17ld/Bvkv/73P4f1H0CDvr1+i8Pff67/0jQ
yfaT0wUdbv6/X3Km+u9+iHuFHA44VEsVXv1j3yTIqL7DRdhhY4D97o3/fkPD
U8RhxeMbX4O+/7K3v2BxbNlHEQf+Iv3z1od+2kP8I+rwKPRh35O0H/v/9BWk
Tp0n5nCunJsx49M3e4j/xB2WJDAnNZV/td/lu4KlxVvCodt9dncX75f9ACgX
8QI=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOPek/nskZ8sr/2uvrzy3On7IXzJ6Vndn6E8m/Z
v7L33sM79YP9gw9zyvSln9ivzdZ9z5v1ASr/yj7NaubrPxEf96cV61oEHfxg
n9Gls+2v8Ceo+i/2lvrprx/xf94fncezlaf0u/39ch6pSRZf9kP0/7JvnKJ1
6H3Z1/0Bma8Nj2v8s2/e7xnzYes3e4h5DA6T8y/pqT3+vl/ZKPW6Qx6Tg3JX
s3TNhx9Q81kclByLRBdc/bl/3voronInWB3Wecbad/b/sofYx+7Q+ef39I9y
v/dL6LqE/FbkdFi/Ozd4T9tvqP1cDnvt2ConnPq9f/KqzZNuVPM4+N6YPW/j
299Q9/A5zGj8W6n86fd+Pg3li1uv8ju01TAf1r7xG+o+AYefsyR7Hef93n8k
6GT7yemCDg1BUr45jr/tIe4VcuDZMHE6275f+5sEGdV3uAg7+GdM0Lso8Gs/
xP0iDpEHqy66Wfy0t79gcWzZRxEHIyvx9xpmP+wh/hF1OPVASFVG8Lv9n76C
1KnzxBw2ZIUUTLn6FRqe4g7pd+ZzfJzyxX6X7wqWFm8Jh+S1yxonJH+2BwCE
ju/I
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMPe0/nskZ82n/tdfXnl+dO2XPmT0rP7PwI5d+y
f2TvvYd36of9Dz7MKdOXfmI/J1v3PW/WB6j8K/s4q5mv/0R8tE8r1rUIOvjB
Pr1LZ9tf4U9Q9V/sjfTTXz/i/2wfncezlaf0u/3dch6pSRZf7CH6f9nXTdE6
9L7sq31A5mvD4xr/7Cv2e8Z82PptP8Q8BoeJ+Zf01B5/t1c2Sr3ukMfkINfV
LF3z4QfUfBYHOcci0QVXf9rPW39FVO4Eq8NSz1j7zv5f+yH2sTvU/fk9/aPc
b3sJXZeQ34qcDut25wbvafsNtZ/LYbUdW+WEU7/tJ6/aPOlGNY+D643Z8za+
/Q11D5/DxMa/lcqfftvzaShf3HqV36Gmhvmw9o3fUPcJODyaJdnrOO+3/ZGg
k+0npws6FAZJ+eY4/t4Pca+QA+OGidPZ9v2ybxJkVN/hIuzgnzFB76LAL3uI
+0Uc/A5WXXSz+Lnf/oLFsWUfRRxUrMTfa5j92A/xj6jDyQdCqjKC3/f/6StI
nTpPzGFhVkjBlKtfoeEp7pByZz7Hxylf9u/yXcHS4i3hEL12WeOE5M/7Aclf
7tQ=
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMHXyadq7v/cf+119WfX547Ze+o8XppuhmMf8s+
unnpD/mSD/YPPswp05d+Yu+46g/XycAP9hD5V/biiVmRkwQ+2qcV61oEHfxg
v9j51Yc1yz9C1X+x/7aBlaOg7NP+6DyerTyl3+2rd+zg+5/5Gar/l/3Bbi31
hvwv+wMyXxse1/hnf5hRrH5P6VeoeQwOxyq9nvjkfNuvbJR63SGPyeG6u//P
Sa7foeazOJgmHXE/8/O7/bz1V0TlTrA6MJ0olFZv/wG1j92BUz3xzOv3P/ZL
6LqE/FbkdJierMcz2eIn1H9cDjMZ+aX10n7un7xq86Qb1TwOUey10eK1P+0h
7uFzyPkZOP1z/c/9fBrKF7de5XfY9/HhNdn8n1D3CTjs7+dcO9nj5/4jQSfb
T04XdOhe9tI0leOnPcS9Qg59nBnx01f+2N8kyKi+w0XYIVWufXms+o/9EPeL
ODQx/z42u+77fvsLFseWfRRx+BF749X29d/2Q/wj6tA4TzJ4yoGv+//0FaRO
nSfm4NoZtdt37xeo/8Qd1kXdOHVt6+f9u3xXsLR4SzhIr1vmrrT7kz0AryTy
VA==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQO7Xyadq7v/0f7a6+rPL8+dsnfQeL003QzGv2Uf
1bz0h3zJh/0PPswp05d+Ym++6g/XycAP+yHyr+xFErMiJwl83J9WrGsRdPCD
/QznVx/WLP8IVf/F/ssGVo6Csk/20Xk8W3lKv9uX7djB9z/zM1T/L/vN3Vrq
Dflf7AMyXxse1/hnf5BRrH5P6VeoeQwOhyu9nvjkfLNXNkq97pDH5HDS3f/n
JNfvUPNZHHSTjrif+fl9/7z1V0TlTrA6fDpeKK3e/gNqH7vDc7XEM6/f/7CX
0HUJ+a3I6dCTrMcz2eIn1H9cDvWM/NJ6aT/tJ6/aPOlGNY+DO3tttHjtz/0Q
9/A5JP4MnP65/qc9n4byxa1X+R12f3x4TTb/J9R9Ag7b+jnXTvb4aX8k6GT7
yemCDh3LXpqmcvzcD3GvkEMfZ0b89JU/7JsEGdV3uAg7RMq1L49V/2EPcb+I
QyPz72Oz677b21+wOLbso4jD19gbr7av/2YP8Y+oQ+08yeApB77a/+krSJ06
T8zBqDNqt+/eL1D/iTssirpx6trWz/a7fFewtHhLOIivW+autPvTfgA1XfBH

      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOfb1cU/8r5uP/a6+rPL8+dsvdYe+mf4tMPUP4t
e+u3y3ekx33Y/+DDnDJ96Sf2c/Ybi1+2/WAPkX9l3xyx6zX78Q/704p1LYIO
frC308/dKe/wEar+i/033Y/T/z79uD86j2crT+l3e7fEjDKdFZ+g5v+yP3R/
xc+G8s/7AzJfGx7X+Gf/LtD7DY/7F6h5DA4KHziP/eL4ul/ZKPW6Qx6Tw6G/
NgW967/aQ8xncfBZf/q2nPG3/fPWXxGVO8HqsCFcTdp18jeofewO0+0f/LG4
8m2/hK5LyG9FToenE5SlMv58g9rP5fDbR1l4sdD3/ZNXbZ50o5rHIaOo4+F8
me9Q9/A5HHRbJndO9vt+Pg3li1uv8jvkK104sVjsO9R9Ag6szr7qrSzf7Y8E
nWw/OV3Qga/k0k+fR9/sIe4VcuB2u+4eufLb/iZBRvUdLsIOUgeNJn4O+gZ1
v4iDNutOBdZbX/fbX7A4tuyjiEO1y/rnfrZf7SH+EXXYajWtSafpi/2fvoLU
qfPEHPhlAiUkt36G+k/cQYu3WiTlyaf9u3xXsLR4SzgExQtdfyrzyR4AW5/x
dA==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQPPb1cU/8r5aH/tdfXnl+dO2duuvfRP8ekHKP+W
veHb5TvS4z7YP/gwp0xf+on97P3G4pdtP+yHyL+yr47Y9Zr9+Af7tGJdi6CD
H+xN9HN3yjt8hKr/Yv9K9+P0v08/2kfn8WzlKf1u75SYUaaz4hPU/F/22++v
+NlQ/tk+IPO14XGNf/bPAr3f8Lh/gZrH4MDwgfPYL46v9spGqdcd8pgcdv+1
Kehd/3U/xHwWB+f1p2/LGX+zn7f+iqjcCVaHheFq0q6Tv0HtY3fotX/wx+LK
N3sJXZeQ34qcDrcmKEtl/PkGtZ/L4YqPsvBioe/2k1dtnnSjmschsajj4XyZ
71D38DmsdFsmd072uz2fhvLFrVf5HbKVLpxYLPYd6j4Bh99OvuqtLN/3Hwk6
2X5yuqADZ8mlnz6Pvu2HuFfI4afrdffIld/smwQZ1Xe4CDuIHDSa+DnoG9T9
Ig7qrDsVWG99tbe/YHFs2UcRh0qX9c/9bL/uh/hH1GG11bQmnaYv+//0FaRO
nSfmwCoTKCG59TPUf+IOWrzVIilPPtnv8l3B0uIt4eAZL3T9qcyn/QAyYusz

      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQNCkyLfhHF83H/tdfXnl+dO2W9zefg8c84HKP+W
/blz8Xx3Ij7sf/BhTpm+9BP7dU+k5l5Wh8m/st/W+9qgpeXD/rRiXYuggx/s
ORMbg44/+WAPUf/F/rTgfa9V6R/3R+fxbOUp/W5/73NRVNi/j/YQ/b/sq3VD
/kvP+bQ/IPO14XGNf/afH90+P8HiM9Q8Boe3jntF75/8vF/ZKPW6Qx6Tw0Wn
xlPSjl+g7mFxWLD+3cVdU7/sn7f+iqjcCVYH3ZerqiVPfrGH2MfuoHNKqPbp
wy/7JXRdQn4rcjrYLpPPevriC9T9XA4ihTei/j/7sn/yqs2TblTzOORH1i/r
e/wF6h4+B7XdXW//PPpiz6ehfHHrVX6HRun5ax4+/QJ1n4CD1ofQzsdA844E
nWw/OV3QIbGMTyvl6Rd7iHuFHLqaDiUdv/Rlf5Mgo/oOF2GH2RlFUXwrvkDD
R8QhJfj7+7WxX+ztL1gcW/ZRxKFKpSrX4cNnqH9EHVxW1OZJpn7e/6evIHXq
PDEHT/Z/r6ec+gQNT3EHyfCrz4t1Ptnv8l3B0uIt4fDDQGXRpEkf7QHm/v2M

      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMckyLfhHF8tL/2uvrzy3On7Fe6PHyeOecDlH/L
/si5eL47ER/sH3yYU6Yv/cR+wROpuZfVYfKv7Lf2vjZoaflgn1asaxF08IM9
a2Jj0PEnH/ZD1H+x3yZ432tV+kf76DyerTyl3+2vfS6KCvv3cT9E/y/7At2Q
/9JzPtkHZL42PK7xz/7lo9vnJ1h8hprH4PDaca/o/ZOf7ZWNUq875DE5nHFq
PCXt+AXqHhaH6evfXdw19Yv9vPVXROVOsDpov1xVLXnyy36IfewOWqeEap8+
/GIvoesS8luR08F6mXzW0xdfoO7ncvhacCPq/7Mv9pNXbZ50o5rHISuyflnf
4y9Q9/A5KO3uevvn0Zf9fBrKF7de5XeokZ6/5uHTL1D3CTjIfgjtfAw070jQ
yfaT0wUdosv4tFKeftkPca+QQ1fToaTjl77YNwkyqu9wEXaYkVEUxbfiCzR8
RByigr+/Xxv7Zb/9BYtjyz6KOJSrVOU6fPgM9Y+og8uK2jzJ1M/2f/oKUqfO
E3NwY//3esqpT9DwFHfgDL/6vFjn0/5dvitYWrwlHN4bqCyaNOnjfgABnvej

      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQPfHTOlknd+2H/tdfXnl+dO2fckNnUfToLxb9l/
8v2t4qj/Yf+DD3PK9KWf2ItqcWdzK8HkX9k/qewIqvf/sD+tWNci6OAH+7lX
Xnd8n/PBHqL+i/0E3pSmPSwf90fn8WzlKf1uP+FT8Pfuio9Q/b/sZ7u89nN+
89E+IPO14XGNf/aef//+PxH1CWoeg4OY8fpbew9+2q9slHrdIY/JYarYHMk5
/J+h7mFxcJStcD5m8dl+3voronInWB3K4xP3Fjt+tofYx+7QEvdrc7zx5/0S
ui4hvxU5HV5028vdk/wMtZ/LoXqlbZkkw+f9k1dtnnSjmsfhnotjqsf7T/sh
7uFzmL/lntT3N5/282koX9x6ld+h+WB17ZOfMPcJOLjOVZ1yU/Dz/iNBJ9tP
Thd0OF/m5dal89ke4l4hB6GqU7Z69p/tmwQZ1Xe4CDvk3dFfGWAHc7+Iw/mz
21Pb5D/b21+wOLbso4iDx2vJEr07n6D+EXWw3eh5JqDq0/4/fQWpU+eJOVwo
D3/my/sJ6j9xByX7Cfb/Zn203+W7gqXFW8KBK9zlgY7ax/0AdMHwlQ==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQNfHTOlknd+sL/2uvrzy3On7LsSm7oPJ8H4t+xf
+/5WcdT/YP/gw5wyfekn9sJa3NncSjD5V/aXKjuC6v0/2KcV61oEHfxgP+fK
647vcz7sh6j/Yt/Fm9K0h+WjfXQez1ae0u/2Ez4Ff++u+AjV/8t+istrP+c3
H/cHZL42PK7xz97979//J6I+Qc1jcOA0Xn9r78FP9spGqdcd8pgcJojNkZzD
/xnqHhYHPdkK52MWn/fPW39FVO4Eq0NxfOLeYsfP+yH2sTvUxP3aHG/82V5C
1yXktyKnw/1ue7l7kp+h9nM5ZK20LZNk+Gw/edXmSTeqeRxuuzimerz/ZA9x
D5/DlC33pL6/+WTPp6F8cetVfofyg9W1T37C3CfgYDpXdcpNwc/2R4JOtp+c
LuhwtszLrUvn836Ie4UcGKpO2erZf97fJMiovsNF2CHtjv7KADuY+0Ucjp3d
ntom/3m//QWLY8s+ijg4v5Ys0bvzCeofUQfrjZ5nAqo+2f/pK0idOk/M4Xx5
+DNf3k9Q/4k7iNtPsP836+P+Xb4rWFq8JRz+hbk80FH7aA8AqgLrrA==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOrOBlePG77sP/a6+rPL8+dsre9dKVyve0Hewj/
lr3CpA9vGYU+7H/wYU6ZvvQT+5mLms5J8MDUv7JPFZvZ6aP7wT6tWNci6OAH
e2mZ8qV/8z7YQ9R/sXe1f+9VfvTD/ug8nq08pd/tl24/sylc6SNU/y/75iXy
LjoVH+0DMl8bHtf4Z//FxXq+0IGPUPMYHFbule9bwvxpv7JR6nWHPCaHP/GZ
ExsNPkHdw+LQyf3dwtb4k/289VdE5U6wOoTKZRu/Ev1kD7GP3eGo/dGZrk8/
7pfQdQn5rcjpkFGS5rZ7Hcx+LofS2TMrauo/7p+8avOkG9U8Dvs+3K7vS/q4
H+IePofzU5L2LIv7uJ9PQ/ni1qv8DkYnDVXXlnzcD3GfgIOQf6Ja2/yP+48E
nWw/OV3QoTbMdZv11Y/2EPcKOZyf0faBlfPT/iZBRvUdLsIOls91GpJ0P0HD
R8Qhm7/CK9b00377CxbHln0UcdhRMMXSQPTTfoh/RB20vGpOHrn80f5PX0Hq
1HliDnH7JOft6PsI9Z+4w+NysabLNh/td/muYGnxlnCQ1JNZe/TBB3sA1F/s
Zw==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOTORlePG77YH/tdfXnl+dO2etculK53vbDfgj/
lj3npA9vGYU+2D/4MKdMX/qJ/ZRFTeckeGDqX9nHi83s9NH9sD+tWNci6OAH
ezGZ8qV/8z7sh6j/Ym9r/96r/OgH++g8nq08pd/tF28/sylc6SNU/y/72iXy
LjoVH/cHZL42PK7xz/6Di/V8oQMfoeYxOCzZK9+3hPmTvbJR6nWHPCaHD/GZ
ExsNPkHdw+JQyf3dwtb40/5566+Iyp1gdfCRyzZ+JfppP8Q+dof99kdnuj79
aC+h6xLyW5HTIa0kzW33Opj9XA7Rs2dW1NR/tJ+8avOkG9U8Dts+3K7vS/po
D3EPn8PxKUl7lsV9tOfTUL649Sq/g8pJQ9W1JR/tIe4TcODyT1Rrm//R/kjQ
yfaT0wUdysJct1lf/bgf4l4hhzMz2j6wcn6ybxJkVN/hIuyg/VynIUn3EzR8
RBzS+Su8Yk0/2dtfsDi27KOIw46CKZYGop/sIf4RdZDwqjl55PLH/X/6ClKn
zhNziNonOW9H30eo/8QdLpeLNV22+bh/l+8KlhZvCQc2PZm1Rx982A8Ay5Pp
PQ==
      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQOSt96KnWx/ZH/tdfXnl+dO2b94KFKec+46lH/L
/tbiTSXXWQ/bP/gwp0xf+on9BiPHk/9Pb4HKv7L3ErS6vH/dZfu0Yl2LoIMf
7D9XOjCpLH+wH6L+i/0lltNO0/Y82x+dx7OVp/S7/bWS+15LL7/eD9H/y77A
hf1t7Ob39gGZrw2Pa/yzz322YoGlxEeoeQwOf89sS1GY/3G/slHqdYc8JgdO
39dbVTd9hJrP4mAnvU5IZupH+3nrr4jKnWB1OCk6wdUg+iPUPnYHu2lPziQJ
ftwvoesS8luR08HDqKzz5tEPUPdzOfxo+/qArf3D/smrNk+6Uc3jcO8qa5Br
4of9EPfwOdw8r7LSJObDfj4N5Ytbr/I7fA7a9v1uxQeo+wQcjgRpNOZv/LD/
SNDJ9pPTBR0MHZ5s2vDrA9S9Qg4dG+e1trp93N8kyKi+w0XYQejnMpWGNpj7
RRyKTy5dl7b24377CxbHln0UcUjq8X0nsgbmH1GHZTprZUSCPtr/6StInTpP
zOGZXPL0Xq8P9hD/iTuU5ZZ9viv5dv8u3xUsLd4SDmckVAo5Il/sBwDqHPNV

      "]]}, 
    {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQMit96KnWx/tP/a6+rPL8+dsn/wUKQ859x1KP+W
/ZrFm0qusx7e/+DDnDJ96Sf2MUaOJ/+f3gKVf2WvKGh1ef+6y/vTinUtgg5+
sH9Q6cCksvyBPUT9F/szLKedpu15Zh+dx7OVp/S7/YWS+15LL7+2h+j/ZZ/k
wv42dvP7/QGZrw2Pa/yzT3y2YoGlxEeoeQwOn85sS1GY/9Fe2Sj1ukMekwOz
7+utqps+Qs1ncTCQXickM/Xj/nnrr4jKnWB1OCo6wdUg+iPUPnYHu2lPziQJ
frSX0HUJ+a3I6eBuVNZ58+gHqPu5HB61fX3A1v7BfvKqzZNuVPM43L3KGuSa
+MEe4h4+hxvnVVaaxHyw59NQvrj1Kr/D66Bt3+9WfIC6T8BhT5BGY/7GD/ZH
gk62n5wu6GDg8GTThl8foO4VcqjeOK+11e2jfZMgo/oOF2EHwZ/LVBraYO4X
cSg+uXRd2tqP9vYXLI4t+yjiENXj+05kDcw/og7TddbKiAR93P+nryB16jwx
h0dyydN7vT7sh/hP3MEzt+zzXcm39rt8V7C0eEs4bJdQKeSIfGEPAJO176w=

      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0, 6.073745796940267}, {-2.991421309340863, 
    2.9914213093408564`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.797928654910046*^9, 3.797928720665579*^9}, 
   3.797928963374278*^9, 
   3.798251363790951*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Define", " ", "the", " ", "one"}], "-", 
    RowBox[{"sided", " ", "translarion", " ", 
     SubscriptBox["T", "R"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"twist", "[", 
    RowBox[{"k_", ",", "y_", ",", "\[CapitalPhi]_", ",", "Lx_", ",", "Ly_"}], 
    "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i_", ",", "\[Sigma]_", ",", "ip_", ",", "\[Sigma]p_"}], 
           "}"}], "/;", 
          RowBox[{
           RowBox[{"i", "\[Equal]", "ip"}], "&&", 
           RowBox[{"\[Sigma]", "==", "\[Sigma]p"}]}]}], "\[RuleDelayed]", 
         SuperscriptBox["E", 
          RowBox[{"I", "*", "k", "*", "\[CapitalPhi]", "*", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"i", "-", "y", "-", "0.1"}], "]"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"Ly", ",", "2", ",", "Ly", ",", "2"}], "}"}]}], "]"}], "]"}],
      ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.797928768187759*^9, 3.79792878523136*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Compute", " ", "the", " ", "momentum", " ", "polarization", " ", 
     "argZ"}], "=", 
    RowBox[{"arg", 
     RowBox[{"(", 
      OverscriptBox["Z", "~"], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ly", "=", "20"}], ";", 
    RowBox[{"bb", "=", "2"}], ";", 
    RowBox[{"\[Mu]\[Mu]", "=", "1"}], ";", 
    RowBox[{"\[Delta]\[Delta]", "=", "1.1"}], ";", 
    RowBox[{"tt", "=", "1"}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{"Inverse", " ", "temperature"}], " ", "*)"}], 
    RowBox[{"Tinv", "=", 
     RowBox[{"600", "/", "tt"}]}], ";", 
    RowBox[{"ff", "=", "1"}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Position", " ", "of", " ", "the", " ", "discontinuity", " ", "in", " ", 
      
      SubscriptBox["T", "R"]}], " ", "*)"}], 
    RowBox[{"y", "=", 
     RowBox[{"ly", "/", "2"}]}], ";", 
    RowBox[{"bc", "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "start", " ", "product", " ", "over", " ", "n", " ", "from", " ", "bc"}],
      "=", 
     RowBox[{"0", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", "for", " ", "periodic", " ", 
      RowBox[{"(", 
       RowBox[{"anti", "-", "perioci"}], ")"}], " ", 
      RowBox[{"BCs", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"argZ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["l", "2"], ",", 
         RowBox[{"l", "*", 
          RowBox[{"Arg", "[", "\[IndentingNewLine]", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"\[Epsilon]\[Epsilon]", ",", "vv"}], "}"}], "=", 
               RowBox[{"Eigensystem", "[", 
                RowBox[{"HHkx", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", "\[Pi]", "*", "n"}], "l"], ",", "l", ",", 
                  "ly", ",", "bb", ",", "tt", ",", "\[Delta]\[Delta]", ",", 
                  "\[Mu]\[Mu]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"Det", "[", 
               RowBox[{
                RowBox[{"DiagonalMatrix", "[", 
                 FractionBox["1", 
                  RowBox[{"1", "+", 
                   RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "Tinv"}], "*", "\[Epsilon]\[Epsilon]"}], 
                    "]"}]}]], "]"}], ".", "\[IndentingNewLine]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"IdentityMatrix", "[", 
                   RowBox[{"2", "*", "ly"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"DiagonalMatrix", "[", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "Tinv"}], "*", "\[Epsilon]\[Epsilon]"}], 
                    "]"}], "]"}], ".", "vv", ".", 
                   RowBox[{"twist", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", "\[Pi]", "*", "n"}], "l"], ",", "y", ",", 
                    "ff", ",", "l", ",", "ly"}], "]"}], ".", 
                   RowBox[{"Inverse", "[", "vv", "]"}]}]}], ")"}]}], 
               "\[IndentingNewLine]", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "bc", ",", 
               RowBox[{"l", "-", 
                SuperscriptBox["10", 
                 RowBox[{"-", "10"}]]}]}], "}"}]}], "]"}], 
           "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "8", ",", "40", ",", "1"}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.785477960651414*^9, 3.785478090546028*^9}, {
   3.78547814820753*^9, 3.7854781742354183`*^9}, {3.7854782563998413`*^9, 
   3.785478256471365*^9}, {3.785478289116549*^9, 3.78547829051692*^9}, {
   3.785478333008471*^9, 3.7854783351223583`*^9}, {3.785478485944251*^9, 
   3.7854784864408207`*^9}, {3.785486749875415*^9, 3.785486751288268*^9}, {
   3.785486917018691*^9, 3.7854869308683662`*^9}, {3.78548700991241*^9, 
   3.785487010005354*^9}, {3.785487086700162*^9, 3.785487088725232*^9}, {
   3.785487368672132*^9, 3.785487368756796*^9}, {3.785487438409071*^9, 
   3.785487438512718*^9}, {3.7854875420081863`*^9, 3.785487542150998*^9}, {
   3.7854876229700623`*^9, 3.7854876238868513`*^9}, {3.785487683319106*^9, 
   3.78548768343834*^9}, {3.785487759338509*^9, 3.785487759433289*^9}, {
   3.785487878061901*^9, 3.78548787816219*^9}, {3.7854882173916903`*^9, 
   3.785488217495387*^9}, {3.7854884476708393`*^9, 3.7854884477587423`*^9}, {
   3.7854886523573027`*^9, 3.785488655407625*^9}, 3.785488792511381*^9, {
   3.785488893490651*^9, 3.785488893600911*^9}, {3.785488937786908*^9, 
   3.7854889391101313`*^9}, {3.785489083935193*^9, 3.78548908409225*^9}, {
   3.785550973227828*^9, 3.785551033574665*^9}, 3.785551283480206*^9, {
   3.785551569871997*^9, 3.785551571022831*^9}, {3.7855516010904093`*^9, 
   3.78555160596379*^9}, {3.785552159122328*^9, 3.785552180381584*^9}, {
   3.785552214866609*^9, 3.785552260427656*^9}, {3.785552741814838*^9, 
   3.7855527575181923`*^9}, {3.785553048011798*^9, 3.785553050573567*^9}, {
   3.785553454364264*^9, 3.7855535028897333`*^9}, {3.785553541668715*^9, 
   3.785553576413322*^9}, {3.78555390989331*^9, 3.785553915408984*^9}, {
   3.785554103036319*^9, 3.7855541031312532`*^9}, {3.785554969639846*^9, 
   3.7855549697174177`*^9}, {3.785555194674471*^9, 3.78555520346811*^9}, {
   3.7855559888737698`*^9, 3.785555988969665*^9}, 3.785564950100415*^9, 
   3.785565719459833*^9, 3.785565751019652*^9, {3.7855657904169073`*^9, 
   3.785565790508718*^9}, 3.785565830018162*^9, {3.785565863632234*^9, 
   3.78556586400284*^9}, 3.78556590877133*^9, {3.78556606827385*^9, 
   3.785566068387703*^9}, 3.785566135376109*^9, {3.785566514967311*^9, 
   3.785566579441381*^9}, {3.785567248693617*^9, 3.785567248811702*^9}, {
   3.785571039050562*^9, 3.7855710423410597`*^9}, {3.785571143471244*^9, 
   3.785571159355289*^9}, {3.785571190115575*^9, 3.785571214269703*^9}, {
   3.785571255121879*^9, 3.785571255222728*^9}, {3.785571484731607*^9, 
   3.785571494096199*^9}, {3.7855715582559423`*^9, 3.785571558380137*^9}, {
   3.785571708579175*^9, 3.785571708665954*^9}, {3.785571832399158*^9, 
   3.785571832515108*^9}, {3.785572770407453*^9, 3.785572778202045*^9}, {
   3.785577155355617*^9, 3.785577161149167*^9}, {3.785577898841504*^9, 
   3.7855779070774317`*^9}, {3.7856012201241713`*^9, 3.785601220217165*^9}, {
   3.7856014409501553`*^9, 3.7856014420166473`*^9}, {3.785603057779776*^9, 
   3.785603066853434*^9}, {3.785603349010744*^9, 3.785603349212756*^9}, {
   3.785604883365654*^9, 3.7856048835978413`*^9}, {3.785604921166284*^9, 
   3.785604921327835*^9}, {3.785651704389659*^9, 3.785651738193389*^9}, {
   3.78574880074643*^9, 3.7857488008398247`*^9}, {3.785989443488221*^9, 
   3.7859894435520077`*^9}, {3.7859900451774273`*^9, 3.785990045344707*^9}, {
   3.785996890309864*^9, 3.785996912882051*^9}, {3.785997069407445*^9, 
   3.78599708110515*^9}, {3.785997187606134*^9, 3.785997208842051*^9}, {
   3.7859973661363*^9, 3.7859973662962847`*^9}, {3.785997631499201*^9, 
   3.785997636350769*^9}, {3.7859976905657473`*^9, 3.7859976974263487`*^9}, {
   3.7859978617648087`*^9, 3.785997861857036*^9}, {3.785998104562961*^9, 
   3.785998111079487*^9}, {3.786012821561557*^9, 3.7860128403692703`*^9}, {
   3.786078824171547*^9, 3.786078828116075*^9}, {3.786079962130663*^9, 
   3.786079962325942*^9}, {3.7860819693171*^9, 3.786081969464713*^9}, {
   3.786096859059969*^9, 3.786096859176146*^9}, {3.786174991344061*^9, 
   3.786175005145813*^9}, {3.786433316018124*^9, 3.786433316068091*^9}, 
   3.792913015226905*^9, {3.792913477164715*^9, 3.792913477729642*^9}, {
   3.795703136944495*^9, 3.795703137597168*^9}, {3.79570340462916*^9, 
   3.795703423450234*^9}, {3.795703736172838*^9, 3.7957037398802643`*^9}, {
   3.795703918360445*^9, 3.795703951852813*^9}, {3.7957061870255957`*^9, 
   3.795706187134595*^9}, {3.7957063436844187`*^9, 3.795706343845127*^9}, {
   3.795707517482089*^9, 3.7957075175961237`*^9}, {3.795764398484871*^9, 
   3.795764424798333*^9}, {3.79583771705678*^9, 3.7958377219752274`*^9}, {
   3.795837798980138*^9, 3.795837804562449*^9}, {3.797148895270146*^9, 
   3.797148897604034*^9}, {3.797149080589541*^9, 3.797149080702957*^9}, {
   3.797149234431645*^9, 3.797149234504508*^9}, {3.797149425646246*^9, 
   3.797149425738286*^9}, {3.7971502359657307`*^9, 3.797150236059628*^9}, {
   3.7971518051629677`*^9, 3.797151805249524*^9}, {3.797152060366982*^9, 
   3.797152064261848*^9}, {3.7971522418033*^9, 3.7971522458433447`*^9}, {
   3.797152583564666*^9, 3.7971525836372213`*^9}, {3.7971529183166428`*^9, 
   3.797152918775852*^9}, {3.797157137324297*^9, 3.797157138235405*^9}, 
   3.797157227209531*^9, {3.797235139524581*^9, 3.797235139623314*^9}, {
   3.797236787155026*^9, 3.797236787254532*^9}, {3.797928744025679*^9, 
   3.797928755030635*^9}, {3.797928806228207*^9, 3.7979288094837427`*^9}, {
   3.797929252756793*^9, 3.797929378284685*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"139.77002999999999133251549210399389266968`8.166013971663741", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"64", ",", 
       RowBox[{"-", "3.038953175199757`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"81", ",", 
       RowBox[{"-", "4.603567688581765`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"100", ",", 
       RowBox[{"-", "6.356804652184595`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"121", ",", 
       RowBox[{"-", "8.296773905519863`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"144", ",", 
       RowBox[{"-", "10.42215122073128`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"169", ",", 
       RowBox[{"-", "12.732278233849492`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"196", ",", 
       RowBox[{"-", "15.226953343815941`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"225", ",", 
       RowBox[{"-", "17.906193744247567`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"256", ",", 
       RowBox[{"-", "20.77007848696506`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"289", ",", 
       RowBox[{"-", "19.106287225489666`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"324", ",", 
       RowBox[{"-", "17.627248761867207`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"361", ",", 
       RowBox[{"-", "21.045368227954803`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"400", ",", 
       RowBox[{"-", "24.648259706361056`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"441", ",", 
       RowBox[{"-", "28.435921138056734`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"484", ",", 
       RowBox[{"-", "32.408349739809324`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"529", ",", 
       RowBox[{"-", "36.56554355692575`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"576", ",", 
       RowBox[{"-", "40.9075016143577`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"625", ",", 
       RowBox[{"-", "45.434223591555`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"676", ",", 
       RowBox[{"-", "50.14570947993457`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"729", ",", 
       RowBox[{"-", "55.04195915359032`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"784", ",", 
       RowBox[{"-", "59.93390094812786`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"841", ",", 
       RowBox[{"-", "49.68411161260725`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"900", ",", 
       RowBox[{"-", "55.13133040268347`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"961", ",", 
       RowBox[{"-", "60.76663676593837`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1024", ",", 
       RowBox[{"-", "66.58670730179004`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1089", ",", 
       RowBox[{"-", "72.59154198518327`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1156", ",", 
       RowBox[{"-", "78.78114081405344`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1225", ",", 
       RowBox[{"-", "85.15550378730416`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1296", ",", 
       RowBox[{"-", "91.71463090453032`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1369", ",", 
       RowBox[{"-", "98.45852216560449`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1444", ",", 
       RowBox[{"-", "105.38717533882362`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1521", ",", 
       RowBox[{"-", "112.46061047946868`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1600", ",", 
       RowBox[{"-", "98.75958264706944`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.797928948593643*^9, {3.797929233040925*^9, 3.797929259315716*^9}, 
   3.797929329740458*^9, 3.797929478611724*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Analyze", " ", "some", " ", "results"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7979288562567377`*^9, 3.797928862770753*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797928894875916*^9, 3.7979288950164747`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "\[Delta]kF"}], "=", 
     RowBox[{"2", "\[Pi]", "*", 
      RowBox[{"(", 
       RowBox[{"3", "/", "34"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"degeneracy", " ", "at", " ", "L"}], "=", "34"}], ",", " ", 
    RowBox[{"\[Epsilon]F", "=", "0"}], ",", " ", 
    RowBox[{"\[Beta]", "=", 
     RowBox[{"600.", "  ", "Periodic", " ", "boundary", " ", 
      RowBox[{"conditions", "."}]}]}]}], "   ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"argZ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"64", ",", 
         RowBox[{"-", "5.382529355931203`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"81", ",", 
         RowBox[{"-", "6.9589216324168826`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"100", ",", 
         RowBox[{"-", "8.716216666907314`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"121", ",", 
         RowBox[{"-", "10.656205443161623`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"144", ",", 
         RowBox[{"-", "6.497308529986117`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"169", ",", 
         RowBox[{"-", "8.806284781878626`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"196", ",", 
         RowBox[{"-", "11.300241531730869`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"225", ",", 
         RowBox[{"-", "13.979161330395703`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"256", ",", 
         RowBox[{"-", "16.842965062261918`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"289", ",", 
         RowBox[{"-", "19.891584101159474`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"324", ",", 
         RowBox[{"-", "23.12497864199729`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"361", ",", 
         RowBox[{"-", "26.543132495332458`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"400", ",", 
         RowBox[{"-", "30.14604263818381`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"441", ",", 
         RowBox[{"-", "33.9337111160226`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"484", ",", 
         RowBox[{"-", "37.90595869736297`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"529", ",", 
         RowBox[{"-", "29.556190490138402`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"576", ",", 
         RowBox[{"-", "33.83891950143479`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"625", ",", 
         RowBox[{"-", "38.36564056896411`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"676", ",", 
         RowBox[{"-", "43.07712603145623`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"729", ",", 
         RowBox[{"-", "47.97337578562915`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"784", ",", 
         RowBox[{"-", "53.05438975109362`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"841", ",", 
         RowBox[{"-", "58.3201678793093`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"900", ",", 
         RowBox[{"-", "63.77071014928656`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"961", ",", 
         RowBox[{"-", "69.40601655590675`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1024", ",", 
         RowBox[{"-", "75.22608709845396`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1089", ",", 
         RowBox[{"-", "81.23064876384788`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1156", ",", 
         RowBox[{"-", "77.99574265329828`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1225", ",", 
         RowBox[{"-", "74.94584527334703`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1296", ",", 
         RowBox[{"-", "81.504454807729`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1369", ",", 
         RowBox[{"-", "88.24834604160638`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1444", ",", 
         RowBox[{"-", "95.17700144657452`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1521", ",", 
         RowBox[{"-", "102.29042099575281`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1600", ",", 
         RowBox[{"-", "109.58860468908973`"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Do", " ", "a", " ", "fit"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"fit0", "=", 
     RowBox[{"LinearModelFit", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"argZ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]],
                 "-", "0"}], ")"}], "/", "1"}], "\[Element]", "Integers"}], 
            ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"8", "\[LessEqual]", 
             SqrtBox[
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "\[LessEqual]", "11"}], ")"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "x"}], "}"}], ",", "x", ",", 
       RowBox[{"IncludeConstantBasis", "\[Rule]", "False"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fit1", "=", 
     RowBox[{"LinearModelFit", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"argZ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]],
                 "-", "0"}], ")"}], "/", "1"}], "\[Element]", "Integers"}], 
            ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"12", "\[LessEqual]", 
             SqrtBox[
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "\[LessEqual]", "22"}], ")"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "x"}], "}"}], ",", "x", ",", 
       RowBox[{"IncludeConstantBasis", "\[Rule]", "False"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fit2", "=", 
     RowBox[{"LinearModelFit", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"argZ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]],
                 "-", "0"}], ")"}], "/", "1"}], "\[Element]", "Integers"}], 
            ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"23", "\[LessEqual]", 
             SqrtBox[
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "\[LessEqual]", "33"}], ")"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "x"}], "}"}], ",", "x", ",", 
       RowBox[{"IncludeConstantBasis", "\[Rule]", "False"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fit3", "=", 
     RowBox[{"LinearModelFit", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"argZ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]],
                 "-", "0"}], ")"}], "/", "1"}], "\[Element]", "Integers"}], 
            ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"35", "\[LessEqual]", 
             SqrtBox[
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "\[LessEqual]", "40"}], ")"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "x"}], "}"}], ",", "x", ",", 
       RowBox[{"IncludeConstantBasis", "\[Rule]", "False"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Print", " ", "the", " ", "fitted", " ", "function", " ", "and", " ", 
     SuperscriptBox["R", 
      RowBox[{"2", " "}]]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", "fit0", "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"fit0", "[", "\"\<AdjustedRSquared\>\"", "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", "fit1", "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"fit1", "[", "\"\<AdjustedRSquared\>\"", "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", "fit2", "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"fit2", "[", "\"\<AdjustedRSquared\>\"", "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", "fit3", "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"fit3", "[", "\"\<AdjustedRSquared\>\"", "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", 
        RowBox[{"Show", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ListPlot", "[", 
           RowBox[{"argZ", ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", "All"}], 
              "}"}]}], ",", 
            RowBox[{"Frame", "\[Rule]", "True"}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"FrameLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(N\), \(x\)], \
\(2\)]\)\>\"", ",", "Black"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                "\"\<\!\(\*SubscriptBox[\(N\), \
\(x\)]\)arg(\!\(\*OverscriptBox[\(Z\), \(~\)]\))\>\"", ",", "Black"}], 
                "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"Row", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Style", "[", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(0\)]\)=\>\"", ",", 
                  "Black"}], "]"}], ",", 
                RowBox[{"Style", "[", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(\[Sigma]\)]\)\>\"", 
                  ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{
                    {GrayLevel[0], RectangleBox[{0, 0}]}, 
                    {GrayLevel[0], RectangleBox[{1, -1}]}, 
                    {RGBColor[0.647624, 0.37816, 0.614037], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                    AspectRatio->1,
                    Frame->True,
                    
                    FrameStyle->RGBColor[
                    0.4317493333333333, 0.2521066666666667, 
                    0.40935800000000006`],
                    FrameTicks->None,
                    
                    ImageSize->
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                    PlotRangePadding->None], "\[InvisibleSpace]"}],
                    "RGBColor[0.647624, 0.37816, 0.614037]"],
                    Appearance->None,
                    BaseStyle->{},
                    BaselinePosition->Baseline,
                    ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.647624, 0.37816, 0.614037]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
                    DefaultBaseStyle->{},
                    Evaluator->Automatic,
                    Method->"Preemptive"],
                   RGBColor[0.647624, 0.37816, 0.614037],
                   Editable->False,
                   Selectable->False]}], "]"}]}], "}"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"BaseStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Black", ",", 
               RowBox[{"FontWeight", "\[Rule]", "\"\<Normal\>\""}], ",", 
               RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
               RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "}"}]}]}], 
           "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Normal", "[", "fit0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             InterpretationBox[
              ButtonBox[
               TooltipBox[
                RowBox[{
                 GraphicsBox[{
                   {GrayLevel[0], RectangleBox[{0, 0}]}, 
                   {GrayLevel[0], RectangleBox[{1, -1}]}, 
                   {RGBColor[0.647624, 0.37816, 0.614037], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                  AspectRatio->1,
                  Frame->True,
                  
                  FrameStyle->RGBColor[
                   0.4317493333333333, 0.2521066666666667, 
                    0.40935800000000006`],
                  FrameTicks->None,
                  
                  ImageSize->
                   Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                  PlotRangePadding->None], "\[InvisibleSpace]"}],
                "RGBColor[0.647624, 0.37816, 0.614037]"],
               Appearance->None,
               BaseStyle->{},
               BaselinePosition->Baseline,
               ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                 If[
                  Not[
                   AbsoluteCurrentValue["Deployed"]], 
                  SelectionMove[Typeset`box$, All, Expression]; 
                  FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                  FrontEnd`Private`$ColorSelectorInitialColor = 
                   RGBColor[0.647624, 0.37816, 0.614037]; 
                  FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                  MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
               DefaultBaseStyle->{},
               Evaluator->Automatic,
               Method->"Preemptive"],
              RGBColor[0.647624, 0.37816, 0.614037],
              Editable->False,
              Selectable->False]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Normal", "[", "fit1", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             InterpretationBox[
              ButtonBox[
               TooltipBox[
                RowBox[{
                 GraphicsBox[{
                   {GrayLevel[0], RectangleBox[{0, 0}]}, 
                   {GrayLevel[0], RectangleBox[{1, -1}]}, 
                   {RGBColor[0.647624, 0.37816, 0.614037], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                  AspectRatio->1,
                  Frame->True,
                  
                  FrameStyle->RGBColor[
                   0.4317493333333333, 0.2521066666666667, 
                    0.40935800000000006`],
                  FrameTicks->None,
                  
                  ImageSize->
                   Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                  PlotRangePadding->None], "\[InvisibleSpace]"}],
                "RGBColor[0.647624, 0.37816, 0.614037]"],
               Appearance->None,
               BaseStyle->{},
               BaselinePosition->Baseline,
               ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                 If[
                  Not[
                   AbsoluteCurrentValue["Deployed"]], 
                  SelectionMove[Typeset`box$, All, Expression]; 
                  FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                  FrontEnd`Private`$ColorSelectorInitialColor = 
                   RGBColor[0.647624, 0.37816, 0.614037]; 
                  FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                  MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
               DefaultBaseStyle->{},
               Evaluator->Automatic,
               Method->"Preemptive"],
              RGBColor[0.647624, 0.37816, 0.614037],
              Editable->False,
              Selectable->False]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Normal", "[", "fit2", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             InterpretationBox[
              ButtonBox[
               TooltipBox[
                RowBox[{
                 GraphicsBox[{
                   {GrayLevel[0], RectangleBox[{0, 0}]}, 
                   {GrayLevel[0], RectangleBox[{1, -1}]}, 
                   {RGBColor[0.647624, 0.37816, 0.614037], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                  AspectRatio->1,
                  Frame->True,
                  
                  FrameStyle->RGBColor[
                   0.4317493333333333, 0.2521066666666667, 
                    0.40935800000000006`],
                  FrameTicks->None,
                  
                  ImageSize->
                   Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                  PlotRangePadding->None], "\[InvisibleSpace]"}],
                "RGBColor[0.647624, 0.37816, 0.614037]"],
               Appearance->None,
               BaseStyle->{},
               BaselinePosition->Baseline,
               ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                 If[
                  Not[
                   AbsoluteCurrentValue["Deployed"]], 
                  SelectionMove[Typeset`box$, All, Expression]; 
                  FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                  FrontEnd`Private`$ColorSelectorInitialColor = 
                   RGBColor[0.647624, 0.37816, 0.614037]; 
                  FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                  MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
               DefaultBaseStyle->{},
               Evaluator->Automatic,
               Method->"Preemptive"],
              RGBColor[0.647624, 0.37816, 0.614037],
              Editable->False,
              Selectable->False]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Normal", "[", "fit3", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             InterpretationBox[
              ButtonBox[
               TooltipBox[
                RowBox[{
                 GraphicsBox[{
                   {GrayLevel[0], RectangleBox[{0, 0}]}, 
                   {GrayLevel[0], RectangleBox[{1, -1}]}, 
                   {RGBColor[0.647624, 0.37816, 0.614037], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                  AspectRatio->1,
                  Frame->True,
                  
                  FrameStyle->RGBColor[
                   0.4317493333333333, 0.2521066666666667, 
                    0.40935800000000006`],
                  FrameTicks->None,
                  
                  ImageSize->
                   Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                  PlotRangePadding->None], "\[InvisibleSpace]"}],
                "RGBColor[0.647624, 0.37816, 0.614037]"],
               Appearance->None,
               BaseStyle->{},
               BaselinePosition->Baseline,
               ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                 If[
                  Not[
                   AbsoluteCurrentValue["Deployed"]], 
                  SelectionMove[Typeset`box$, All, Expression]; 
                  FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                  FrontEnd`Private`$ColorSelectorInitialColor = 
                   RGBColor[0.647624, 0.37816, 0.614037]; 
                  FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                  MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
               DefaultBaseStyle->{},
               Evaluator->Automatic,
               Method->"Preemptive"],
              RGBColor[0.647624, 0.37816, 0.614037],
              Editable->False,
              Selectable->False]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Normal", "[", "fit2", "]"}], "+", 
              RowBox[{"Normal", "[", "fit3", "]"}]}], "2"], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Gray", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
          RowBox[{"Epilog", "\[Rule]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"Text", "[", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<(a)\>\"", ",", "20", ",", "Black"}], "]"}], "]"}],
              ",", 
             RowBox[{"Scaled", "[", 
              RowBox[{"{", 
               RowBox[{"0.9", ",", "0.9"}], "}"}], "]"}]}], "]"}]}]}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Resoduals", " ", "for", " ", "fitted", " ", "data"}], " ", 
        "*)"}], 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"fit1", "[", "\"\<FitResiduals\>\"", "]"}], ",", 
         RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"fit2", "[", "\"\<FitResiduals\>\"", "]"}], ",", 
         RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", "Gray"}]}], "]"}], ",", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"fit3", "[", "\"\<FitResiduals\>\"", "]"}], ",", 
         RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "}"}], "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7542319537241993`*^9, 3.754231972895857*^9}, {
   3.7542320900070543`*^9, 3.754232090212901*^9}, {3.754232372263351*^9, 
   3.754232469897192*^9}, {3.754233039003134*^9, 3.754233074772256*^9}, {
   3.75423311554012*^9, 3.75423314311439*^9}, {3.75428903043883*^9, 
   3.754289137272192*^9}, {3.754289562018919*^9, 3.754289563286425*^9}, {
   3.7542896352382917`*^9, 3.7542896381774397`*^9}, {3.7542900264022703`*^9, 
   3.7542900384088573`*^9}, 3.754290103077211*^9, {3.7542901426804733`*^9, 
   3.754290158446206*^9}, {3.754290307420978*^9, 3.754290399685071*^9}, {
   3.754290454566372*^9, 3.754290556566983*^9}, {3.754290587875969*^9, 
   3.754290722827148*^9}, {3.754290770729212*^9, 3.754290771022243*^9}, {
   3.754291030885819*^9, 3.754291032012158*^9}, {3.7542910774850883`*^9, 
   3.7542910956419487`*^9}, {3.754291316644678*^9, 3.754291357110477*^9}, {
   3.754291494777351*^9, 3.7542914962306757`*^9}, {3.7542915370704193`*^9, 
   3.75429158563381*^9}, {3.754291721580742*^9, 3.754291810229602*^9}, {
   3.7542923743137608`*^9, 3.7542923745537567`*^9}, {3.754292407006034*^9, 
   3.7542924075787973`*^9}, {3.7542924400753593`*^9, 
   3.7542924402404013`*^9}, {3.7542925269758244`*^9, 3.754292527101069*^9}, {
   3.754292627140758*^9, 3.754292675542213*^9}, {3.7542927093742447`*^9, 
   3.754292743344789*^9}, {3.754292798537224*^9, 3.754292976115758*^9}, {
   3.7542930547091722`*^9, 3.7542930834782057`*^9}, {3.7542931744332*^9, 
   3.754293203363825*^9}, {3.754293264527832*^9, 3.7542933024004097`*^9}, {
   3.754294881209688*^9, 3.754294912254218*^9}, {3.754297950037315*^9, 
   3.754297950238504*^9}, {3.754297986208023*^9, 3.754297986493691*^9}, {
   3.754298659155509*^9, 3.75429866801554*^9}, {3.760256285367614*^9, 
   3.760256294035081*^9}, 3.760256363424663*^9, {3.7602564929945908`*^9, 
   3.7602565371470118`*^9}, {3.760256577865089*^9, 3.760256597677609*^9}, {
   3.760256716930276*^9, 3.76025675145839*^9}, {3.760257820563759*^9, 
   3.760257876316196*^9}, {3.7602579184792023`*^9, 3.760257918680471*^9}, {
   3.760259487917431*^9, 3.760259558927195*^9}, {3.760607849483056*^9, 
   3.760607852905344*^9}, {3.785484912411621*^9, 3.785484948069581*^9}, {
   3.7854850100849743`*^9, 3.785485038372411*^9}, {3.785485619598198*^9, 
   3.7854856692126503`*^9}, {3.785485949438797*^9, 3.78548595698552*^9}, {
   3.785486792531262*^9, 3.78548681362834*^9}, {3.785489014903142*^9, 
   3.785489066264605*^9}, {3.785489123327958*^9, 3.7854891635839663`*^9}, {
   3.785553791324546*^9, 3.7855538476682777`*^9}, {3.7855539838113728`*^9, 
   3.7855539853110857`*^9}, {3.785555550533249*^9, 3.7855555969893637`*^9}, {
   3.78555575499883*^9, 3.7855557797652483`*^9}, {3.785555825374107*^9, 
   3.785555825556987*^9}, {3.785566899902418*^9, 3.785566900744886*^9}, {
   3.785566946781445*^9, 3.785567060445825*^9}, {3.785571277809433*^9, 
   3.785571363176649*^9}, {3.785571416517758*^9, 3.785571420189357*^9}, {
   3.785571612298441*^9, 3.785571613009345*^9}, {3.785571807200273*^9, 
   3.785571807615634*^9}, {3.785572900184518*^9, 3.785572930768516*^9}, {
   3.785576406396226*^9, 3.785576406715324*^9}, {3.785576567850912*^9, 
   3.7855765738882303`*^9}, {3.785576604612018*^9, 3.7855766049060926`*^9}, {
   3.785576709320059*^9, 3.785576754606102*^9}, {3.785576982458949*^9, 
   3.785577006956176*^9}, {3.785600215698656*^9, 3.785600228287134*^9}, {
   3.7856008976602163`*^9, 3.785600898221198*^9}, {3.785601163816196*^9, 
   3.785601164148992*^9}, {3.785601275002118*^9, 3.785601275266624*^9}, {
   3.785601357229013*^9, 3.785601368644649*^9}, {3.7856014820242033`*^9, 
   3.7856014883245173`*^9}, {3.785603177053434*^9, 3.785603201628867*^9}, {
   3.785603233680932*^9, 3.785603243638049*^9}, {3.785603654955677*^9, 
   3.785603670143384*^9}, {3.7856037263810997`*^9, 3.785603752205645*^9}, {
   3.785604208047205*^9, 3.785604221965811*^9}, {3.78564807935045*^9, 
   3.7856481358488817`*^9}, {3.785648169616441*^9, 3.785648185882126*^9}, {
   3.7856483739823847`*^9, 3.7856485209151*^9}, {3.785648638741468*^9, 
   3.785648688103394*^9}, {3.7856493033845243`*^9, 3.785649327232774*^9}, {
   3.7856496476222277`*^9, 3.785649683091825*^9}, {3.785650392647839*^9, 
   3.785650418926861*^9}, {3.7856509589690866`*^9, 3.7856510069194098`*^9}, {
   3.785651144353281*^9, 3.7856511555732393`*^9}, 3.785651844729876*^9, 
   3.785651951231923*^9, {3.7856520472514467`*^9, 3.785652116153713*^9}, {
   3.7856521472709627`*^9, 3.785652147606756*^9}, {3.785652211619789*^9, 
   3.785652211937945*^9}, {3.785652463500259*^9, 3.7856524637464333`*^9}, {
   3.785652592079549*^9, 3.7856526312767963`*^9}, {3.785744637454885*^9, 
   3.785744691251993*^9}, {3.785744808926488*^9, 3.78574482859501*^9}, {
   3.785747200284404*^9, 3.7857472144086533`*^9}, {3.785747390072673*^9, 
   3.7857474000121107`*^9}, {3.7857474326649714`*^9, 3.785747456066655*^9}, {
   3.785747599495075*^9, 3.785747620704876*^9}, {3.785747661623086*^9, 
   3.7857477081925497`*^9}, {3.7857478229509487`*^9, 3.785747851643504*^9}, {
   3.7857479531738443`*^9, 3.785747964591042*^9}, {3.785747996158289*^9, 
   3.785748031713868*^9}, {3.785748062279158*^9, 3.78574806774428*^9}, {
   3.785748115274857*^9, 3.785748224674251*^9}, {3.785748329697291*^9, 
   3.785748451307843*^9}, {3.785748483508293*^9, 3.7857486110415277`*^9}, {
   3.7857486735026484`*^9, 3.785748726144424*^9}, {3.785748845724742*^9, 
   3.7857488506001253`*^9}, {3.785749000235847*^9, 3.7857490124874163`*^9}, {
   3.7857490967633133`*^9, 3.785749102824841*^9}, {3.785749189058426*^9, 
   3.78574919193699*^9}, {3.785749284497362*^9, 3.7857492885107727`*^9}, {
   3.785987140731394*^9, 3.785987141147197*^9}, {3.785987189758271*^9, 
   3.785987191563888*^9}, {3.785988086623042*^9, 3.785988087923821*^9}, 
   3.785989186710393*^9, {3.785989274524836*^9, 3.7859892945882187`*^9}, {
   3.785989327055175*^9, 3.7859893276598473`*^9}, {3.785989491061597*^9, 
   3.785989492793647*^9}, {3.786080081778199*^9, 3.786080088387781*^9}, {
   3.7860801781383533`*^9, 3.786080347752149*^9}, {3.786081757203864*^9, 
   3.78608175732452*^9}, {3.7860824600545073`*^9, 3.7860825098278313`*^9}, {
   3.786082540803791*^9, 3.786082608896768*^9}, {3.7860826741053534`*^9, 
   3.7860826742485*^9}, {3.7860837896659813`*^9, 3.786083818147613*^9}, {
   3.7860902164398413`*^9, 3.7860903558884478`*^9}, {3.786090399095327*^9, 
   3.786090424306904*^9}, {3.7860905057489367`*^9, 3.786090505918335*^9}, {
   3.786090555564785*^9, 3.786090556663855*^9}, {3.786090593966991*^9, 
   3.786090594818201*^9}, {3.786090721490581*^9, 3.786090733336402*^9}, {
   3.786096882639717*^9, 3.786096899382286*^9}, {3.786097167925584*^9, 
   3.786097181819269*^9}, {3.78609721257267*^9, 3.78609726602732*^9}, {
   3.78609730644389*^9, 3.786097366460589*^9}, {3.786097415882996*^9, 
   3.786097424488864*^9}, {3.7860974568049726`*^9, 3.786097456941288*^9}, 
   3.786097775578974*^9, {3.786097817277337*^9, 3.786097839724885*^9}, {
   3.7860979040378532`*^9, 3.786097952926031*^9}, {3.7860980033717012`*^9, 
   3.7860980232013063`*^9}, {3.786098291453463*^9, 3.786098291614757*^9}, {
   3.7929131398004093`*^9, 3.7929131486374207`*^9}, 3.7929133530211983`*^9, {
   3.7929134033519506`*^9, 3.792913439045774*^9}, {3.792913485753221*^9, 
   3.7929134948719063`*^9}, 3.7929135851752872`*^9, {3.7929136728502607`*^9, 
   3.79291372422723*^9}, {3.792914331165031*^9, 3.792914359484015*^9}, {
   3.7929171563487864`*^9, 3.7929171638227463`*^9}, {3.792918012144088*^9, 
   3.792918039039104*^9}, 3.792918069759769*^9, {3.792918118011652*^9, 
   3.792918203011753*^9}, {3.795765000346818*^9, 3.795765002075451*^9}, {
   3.7971479257009993`*^9, 3.7971479577814903`*^9}, {3.797148223009961*^9, 
   3.79714829350471*^9}, {3.79714839329261*^9, 3.797148480283811*^9}, {
   3.797148524524602*^9, 3.797148532072812*^9}, {3.797148564364183*^9, 
   3.7971485795050497`*^9}, 3.7971490453094893`*^9, 3.7971492074650993`*^9, 
   3.797149382722207*^9, 3.7971495810743313`*^9, {3.797149829979018*^9, 
   3.7971498332064247`*^9}, {3.7971498688554897`*^9, 3.797149868954739*^9}, 
   3.7971524641683064`*^9, {3.7971524975844097`*^9, 3.7971525439886103`*^9}, 
   3.797152746322929*^9, {3.7971527872145653`*^9, 3.797152907668393*^9}, {
   3.7971532155140877`*^9, 3.797153215564999*^9}, {3.797234757515382*^9, 
   3.797234794437467*^9}, {3.797236812460889*^9, 3.797236818956635*^9}, {
   3.797237263347335*^9, 3.7972372644903927`*^9}, {3.797237379690346*^9, 
   3.79723738113196*^9}, {3.797237769169536*^9, 3.797237775915174*^9}, {
   3.797237809452064*^9, 3.797237811938929*^9}, {3.797238219292676*^9, 
   3.7972382394887238`*^9}, {3.797239069368123*^9, 3.797239069750434*^9}, {
   3.797239335315184*^9, 3.797239335456942*^9}, {3.79723938482451*^9, 
   3.797239384984025*^9}, {3.797259436058442*^9, 3.797259444057252*^9}, {
   3.797305260550679*^9, 3.797305264041308*^9}, {3.79792891100194*^9, 
   3.797928919465458*^9}, {3.798770927175661*^9, 3.798770963706737*^9}, 
   3.799054083007596*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5365547242540991`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.09251391255582903`", " ", "x"}]}], ",", 
   "1.0282603968292392`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7979300996571913`*^9, 3.798770794919601*^9, {3.798770949241518*^9, 
   3.798770965063435*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"6.806016450119282`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.09237991787097108`", " ", "x"}]}], ",", 
   "7.122705758533243`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7979300996571913`*^9, 3.798770794919601*^9, {3.798770949241518*^9, 
   3.7987709650779257`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"19.331572214380632`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.09233645144649734`", " ", "x"}]}], ",", 
   "9.317254758833826`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7979300996571913`*^9, 3.798770794919601*^9, {3.798770949241518*^9, 
   3.798770965088442*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"38.22126018879369`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.09238110400790794`", " ", "x"}]}], ",", 
   "1.9481094515327868`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7979300996571913`*^9, 3.798770794919601*^9, {3.798770949241518*^9, 
   3.7987709651029797`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, 
        {GrayLevel[0], PointSize[0.019444444444444445`], AbsoluteThickness[2], 
         StyleBox[PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEBDmIfWo9tbRc9AOY6hDhYLszqfX9VGsJniHRQ
yC/6vDlPESof52C+5rXGL39VqHySw2b7xiK7v5IQvkKqw9E7j6IvzoGqb8hw
2BPH77RzphpUPschWdZ9UchXbaj+Aodnou/6zlw3gPAFihz4ZHlu2z0xhtpX
4rBWeM3Mf/LmEP6EMgeOmwa7ubqtoPorHfQvPeJJVrWDylc7uM/tvNH83QGq
v85hY2RCybfPThB+R4PD7Nq/9Ul9tlD9TQ5nAq9vS3wNVd/R7BD2NM3/rJ4z
1L2tDjrJ3C73O10h/BNtDrn/n02e/scd6r8OhyXivnbf2rwgfI8uh+q8q06/
NXyh+nscjn0IWrjskT+Ez9Hn4BRwV+dPZCDU/gkOglWsZhXngiB8lokOu1I5
Ph/yC4GGxySH+pMp9rvqgyF8lckOTWxzd3Xsgap3mOKQnHDxj0cCVH3KVIfp
m04/e8IfBg2PaQ7lEg/+Bp8Oh/CPTHdQ2PrRcdqkSKj9Mx0yqxg2r06NPgAA
nOitXA==
           "]],
          FontSize->16]}, {}}, {{}, {}, 
        {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHBR6HBF1tCTyeugomQqaZqva0iOdRUlOX8TOVZZi0VGcrTZ
MSRy/H4zr4R5FDqRnW9Lkg25Qgnz2BLaYlSuanf/+LwP3T/CNUhWRkbG8T//
Pzmz5MAmVrAsaiVjodskrPYbiputhaOsBMb8PtrdIVbPmngvmlDKip0zKvNU
f8XqEzOkckI5+CmxILWvo5vldXUtzAvUId6gWclD/y5LW577RirQh6YTI5bG
j/vEcQcemE0LdgN3tUTdKWZWLOpzG/0gsILOWJqjQaMiZr3kfrWOcodlCQ05
wfT12E2lFfIDfGD6muqwwulNyPast0pQDYTSAfe4cMF2PLToXzToGQxVcU6M
DWYmyMug/7HIDoeDh8Xx5sMMPEizk/h3REK7ck34pW4zzMb5z+3hUcBdqNTn
3GVi+us909qSaDjjvqhuLgLsVHjmfSA9FjaX+E4OCizxYelUBVM2HkyOhk5o
RVtjSkGaanNEIjgVL7XSLNno7Ngwo5aRBFODbTIMhh0apcd3VDVyYSzBxmdC
3h7vPX0bWKd1Ho5pfVOt+34YK01VU9I4KTDGNi9x+uCI0ccSc5uoC9DyQtcv
ocEZx1PzT4bOpMK6KrpZwMCPaBg+p5NilA5nN6X1uje6oKb3cr78hQzg/5BZ
1I2uGHm2jefQexEeuHn03Kl1Q9JmMElW5RJk4scNo0J3jNLNM9QPyAS6aPsV
stgDtWvymm8Lfge/JnO90vQjaBzhMaXQzwPRViWdtRFH8ZerJ4NGL2fBnZXn
YFWwJ4o977fFmfAhRKcp1tnVC711grJtX/NBUl7+mu58DKvOTOt8TskG32SX
miO2xzGsVEB603Pg0m/PCvqNvDFxuCRhrjUHYtTGK98anMC52TYPh+DLoNby
osdKwwcNqJ4Z7vJcqG5JC5Vd8MFbDrumpipyQYM9YOQkPYlkX9WQiv0VUFtI
TJaG+aIkKHXHqdkrEMOTJMtP+WJmZ+LPMTl5sKdhhxL6+eHHTo/kEON8+KLy
qsOw1w/LepMn+f35QBP2b/F29cen97ocI6OvQnareKXpE388WBizJpVeACEm
X5K6bALwtMZXXvzTArAT83Zu/DMAZU5fX7ONKIRfx9RCtPYE4kST8G9l1SJQ
thvb13s7EJlLj+6LbhbBnJWAv88gCG1b0GmrfTG8CWzY6FgUhDfy1lm+mikG
0ybDQ1tpBIZZZxqxs0gYqOfOl2cS2G5Ztm5FDgkX68N31/AI3GnRuNSYSwKz
/nhYHZ/AWeZ8q0UhCcI6hqQ1l8C4vUEc5g0SgmvftUwWE5huyBSYPiRh4Z5L
/o6bBF5Xfa+mP07C+hr63up2AuVVFOclEyS0VytH1j4n8JSS/ojgPQlJ1Yui
R10EblvldVNXSsJYVa9u1wsCa+Qe22t/I6HyVoa8dIhA8eei82oaFDArp3tN
PxCo9+l+yHNNCv6pGFJhThOYLO1y4dEoEFb8dchGSiD7o6Ke0gYKVlSUNHh8
IfDZu6iHioYUtIm8SqK/E2g0zrv2ZDsF50Ts4cRlHMx6I7qYakyBiWg3LU2O
g26jI57LGRTklitl5ilw8I5kkdW4lwLb8oVmaiUHNUc0tyTvp2C+7K1M2WoO
xgztUrZgUlBR1rO/SomDLwcdPn1nUeBT9ijqgQoH/wUmMGqX
          "]]}}, {{}, {}, 
        {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHDJMVpn7vHCZItG6yix2oavFBK5a5QU4/crR6yyopWXW7Ua
R+7p9xsb5UlWrce+Ur6etMlRlA4hmrJqxoZBrKPd/ePzPqzQGF9CVkZGxvM/
/y+eXvJwIeUdnX515x2yN4Cea4yNuypEjheNGWP+X5nwXDkpUL9C6thPtR/f
186Ely3bpKsrVkNEOUQ7+TAhsHQtLAg1If+ybaJpuD4wFVLGpEITeJ+5ni8t
0YUzO/6wnxJuhazIf+5cnNeEmpd+os9CZygL99+QEKMEuQMpy7vi/MG70yFA
be14yzM6qzyPFwxm6t62cbc00IV71/msehjosUZPx31jjHsWQwWD3HD4eY2U
HTxgivzzrPuLLtFgwrCSf2diiQ76bqOhT2JBR/yu7HH6VszHhbme6DiQeAt7
bAg7zB6ynWKOxsN7kGpLZH/AXsWuoB3ZiaBcepJx928HbL4uqeXIJsGNe85Z
4r1OmF6Wpf4wJhnsoxVfOek6o5fnvWmN8+dg2Ddk5arSbrTITnpS35YChUsZ
dbUDLtjY8VfYHb00CBsAm9Y+N7xpo56edSwdBF8aFKlWd4w/mFz4gM6AsdfS
MBbfA8czS45ETWeC6+Sj4vq0fciOnjdIt8iGQcKGfcrcG3WC5PIUMs5DxQkv
aYGZD8ae6uZ79F8AA21XkR7LF6ndg+dk1X4BQ6Nv9aYYfhhnWMw24eXAZucu
Oy85f2TeLn74u/AStHUECmQ++6NlTIBE8RUfVCfbTHX6A/B06RFCdDkXCKuF
K7d69mMLt6n7zJY82P1MM1DYdACDDIh816E8sM5dWNFq4GL9ySmDufR86JXc
7Zy4EYgnrgupIFYBLN7gDekXHMTkt1Vn5x8XgGXGi9edOYdwfqY7wCP8Mkyg
hUHv6SDcRD+fTpErhGABL2374cP4m4e1RFJbCEN5vBeb9gcj9bJ+WM29CEQf
3aKjHI7gKJH53fGZIli8mZTAXHcUc3qTf0ooKIY9Ja5B1flHcbI3IDXCsgR+
7DvnNy4fgtX9qeK8VyVAlRqBODUEOxr7PGPjS0FjrfWT4i8h6FCeoJzJKoNs
3Wo/xfhQjNRa5id1lMGbqByx2XQoykRWKpuT5RB76sOGGYKHnx5UfFBVF4Cq
4tWAVBEPOUutTTV1Avi895npHW4Yuj7CfWbuV6BmJFalsjMMrxVr73wzfQWi
ZOPHvd0IPLErx8Ill4LYfglxvZnAnp3V2vIFFBhVzQ7X3SfQyqltqa2Qgu64
lQONSOAMZ+GxUzkFbC119/YHBJ6xI45xrlEg8t1qIeoiMJvNEdo0UxDwNHHO
cIjASvUJDZNxCuw7FbKKlglUUGMsjH6iYLxMTYb6SuBxFZMR4QQFRRF6iVWr
SDRfE1hnKKVgWokd2SBP4u3V7e7MFQpq3Ty9+lRIbJkTpGlo0bDuYYGuqiGJ
xrNNEU91aOgsFORqG5OYKu3z4evTkEhUKa1bT6LLJMNYxYiGF3JNi+YbSez6
GNfMYNNwyXng7R4LEi3G+Vf/3EwDR1PE9bEiMXes5kKmJQ3id+Je7hYS/UQj
XLltNLilLrcdsyWxYXTRsc2OhlkfBU7M9yTqjOiYpm6noZKl1hi/ncSEYWtV
Jw4NvlO6lsk7SBwY9Jj96kjDqlbj6gwHEv8FYytZRQ==
          "]]}}, {{}, {}, 
        {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxWs0lAkYAGBNklq3pojRimOVWxhCWsOrxpAzUnJPFJ9rGluE7KSIMXVo
DEkxvm/I4mDLqkNtt7dDLBtFWdUiw5LLJEZ1srHt7o/nPEYRib5RNCUlJe//
/P+MYonLiV7l6rOCVy/zs4OeatUt7IoxV1VL3u9HOHbwQo0frFex4IoBvBmZ
ox0MPLRfWFmxEmwbeBajDDsIvkqHRel60A5MrB8dsQWGSubEgtQYBht+qB9L
sIV059tO81I7iAtKqh/PZkLdwIGx99LdoBI+H/A8zhoKXmcus5P9wEO/41l7
/lZ4TuWWiSPDYDl4BV3L0RA4QXd3n9YiYLKzLyBmLR32fImQDAbFASxtmqpP
GnMVnTd68IXDg2ff5JRVuKuii56nLOLpcaid2WqyT66Phbj4qYeXDMmDutHq
zSYoHHKYZ8hSgAQnhWTOEntXPwl1Fp6C1EpuVlWkLd6rkTewaHyIiuyq8VFz
wOzSXK32xAxgujAr8iud0Mf7vmLd+bOgOdUy9ErAQish/2ljayaEmHHKWJcA
mzvfEr/qngMHDsRp5+3Cn7drZefGZANtzqqiOZ2NKSEZxW1UDtieYsfQPDk4
KbgSnqAQQML01F5/Z080533Wz7YSgsr3zW2+ml6oE6osVsk5D3VJ9NDANVw8
ntQt4vZfABenyEMmf3sj6T54lqaZBw7Dr+XlnT6YbFBibhyZDxL7+R6NkX3I
aCppvym9CN1HhbPXuvajdaK/fPVLEaRO6rWWN/pi6tXwqLFLBWASnGSqX3cA
Hwa1dKfbiiHHaeTFu0I/DNWPKvQYEsO0ujadLfLHxhPz+p+yC6HdlK38VRCA
x2qkZKhREfjfFLA0eYGY8ean05+7iuAtU7z6WmwQfv7Q7c+NuwQWhjd083yD
0Yx6ochULoYJv47hV44heIPLlMsbiqH6dI19vc1BJAcahzW9LgNDp+x5r24o
yqIE22I/XIaCygAaf8MhzO/NOJlWVAK3SZO0H78ewrle/6x46ysQJJutfDMe
hrX9WTPil1dgaePZsI434djZ3Od9POUqmIUX2mQRh9GlLE1NYFQKgQ2e6aOj
h/HohmURv7MUcBPf4GPYEVQ6WqVmEV0GNHen6Ka+IzjdVjGuoSUBj5iQFOa+
CGQtPWqpuy4Bwm2V+cHHEejxG+419SqHBy7bdjjuiMTqEu1dfyrKQc/hjkb/
rUg8xs634hSQ4D3eI/zWjMCeXbXaq4pI2Ojj3vqdBYE2bq1LrcUkjN6+u2yx
jcAPrMUutzISUvNqT+xkEpjuGBXDqiZBapcVGuhEoNCcJd1+j4SFTHsb8R4C
q7TerTOeJKHUQDKgHE+giqbqomyahCghna6WQGCsuvGI9B0J1gohdz2PQIu1
wdcNFkhoe3zykdEJAptWPvZi/EPCbIJPvUs6gQ8/Sc6t20AB3KWdSbtAoOHH
lvhnOhSsNTl150wegVkLfftFehT0X3y/ILhIIGdO1VB9MwXxEYOxxYUEPplK
vqdqTkHRmmbfplICrSZF1zosKQhLssy/IyGwYKLugsCaAtOhyg4kCTwwNhKk
bE/B/UaR89NKAm/Jvri2OlKQy1BJ/aOKQJ0Rna1ZOynYn83/ZaiawLRhpoYb
i4JNs4qZv2oJfD3I/fjVlYKJwLgt8joC/wXI/lQU
          "]]}}, {{}, {}, 
        {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxWs0lAkYAGCFGnuQkZRRlmwlisgtGV5DiHFnI7OYD4ly2yi1yC3RITQ0
rt832iKtzSwtrVRvhyiHSrJqcl2tHZeOxi1OaHd/POfRIqI9Q9dLSUm5/Of/
p2ZX2PYnZK3TF/21PLfbwosq2m67yjFrE+MSZ/oWW3gjn+inVjlnPR77Z/wr
BVvof2wyJ10pDY4f3Ttdv7LAr0QZlgWbQeHDkTPOf7GAsSF1fE6gDcU9Bk/t
brPgguX9QxLBQaitlQ43M2bBnX6vsRmBLfQRvwi3s20gX5S6ahfnDR0jyrzG
GivopS6XFQQHwN0ov4nxVQuw931gm6QUAqX3hA2ZIWZw9AtRPuAbDl8tdxUo
Jh2EvGytR1/soyAoxnE3T2gAVmqOo8TLWGicSnF/17kHruHy4ouoOFDpFxFr
cpqQNWgqYYyeBZo7L3FzBR16NnZxLLPOQ8rDwLXqgSHrlurpWub6RAhiHO4L
jpTDjNLLSu3RyaBjOpQRQ1dHN5eHs/TsFCie9A538NyF+lmJL4WtqZDzZpdD
zPV92Pj8n5DmbenQtj3gYshhI/zVWCnjclgGWPG3hWmpmeLZ48lFbdQlmCUd
dfXuHUJxZnHg6dlM0AnxF7ErmKgbtaSeoZ8FTu8l9YOVgKocmYINl7KBFbxn
RrOchbFnuvPYfVfAPM87dl+uHZJHBlLWb8qBrlRL7hDHHuM0+Lrawbmg2Vvk
UO7liIx6fnuD4CooTdWUSe11QoNon+mNb/Ngpep3k/0LzniuJDB0rDAfap8Y
tYeKXfCxb1P3BaMCWLoR0WbX7IYc9dBrDoMFkC7JHuC/c0fhjxL1xYxrkB0s
Oh/b44GR1QKSo8WDQXOaK3nfE5OHbyUtdfKg4GHUDo8GL1ya7/ZhhxcC71a9
9rEKb9xLvZlNlSmCwsBZ9pM0H6xjG05P1xbB52cRsb/99D2S/cKhTU7XoboI
u+aDj+FoaOb+k/PX4Q+6m/ajQF/M7UmOT+DxYaukWShy8sNPPT5pEQbFEH9j
J9ff8Dje7kubKnhbDCbSrfKEnj8+b3ztEnu2BGw6YOaBCgetyhLkM7VKoc7i
c1cZ/Qc8pbKal/i8FHak1HQPywWg1Kmb8nonyqBf55DsOUkATrZV/q2oVA5z
KevMC6cDkbnypOnO3XLQJ3vd004FocMzdNVxqoAPId/xTw8FYRV/C+v9bAU4
ptPfq/lzMdIuV98+nwRvr8jmmJdcfMG6vUWWR0KOjZ5JQg8XD9i0rrQWkdBu
MFF3sZeL88zlTpsyEizkQ29d7efiBbPQMGYVCRpPOfm1w1zM0mUKjFtImDRl
nxDPcPGm0ke6tpiENIaecpASgRs20ZZHJ0looU3khCkTeFJBe0TwkYTFxaqN
0SoE6n3jd1djjoSTvTtXk7YRWC/91ImxRoJrDkNcpkng48XydLoKBYw1uUf9
BwjUXGiKeKVKged0h/mwEYFpc6898tQoyBFdahg3JtD+E01T4VsKpJrW1SyY
E9g1EddC06XgQ/Qyb7MNgfrivJ879lGgEdCkqG5LYP74nSuZBhT4suOzdx4h
0GtsxFfGhIJOHUmy4VEC741+sW41o0Bma92yuTOBqiOqe9IsKLCSjYwDFwIT
hgwVbZgUJMzpzji4ESgaYC98taZAOCoOd/Mg8F/6YVWV
          "]]}}, {{}, {}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVxXk4lAkcAGAbyS4ipNBBbImQYpEZ80ON2HHkatRI5jOpMNburJVFyDFa
coXJ8X3j2Y7JlmbbotWUXzlCpaXbipEts9HjzFHY44/3eU24sf68JUpKSt7/
+f/hiXkW89BShsWMzszdVhp0nlfbuLN6kOHk5WfrdoMGTzSSQgyqJxnMqryo
Oxdp8LzRflK5WhnC3dXkjbk0CDmjA3NiXRDlL7TJ/GlgqJr2dlJsCqrmivK6
PmdIpN1wGhdvBzn7lkvN9A6oeR4wOCp2h9KGyKzCjU5Q0JO2sFMQCPYONxdY
jvbwmMquKCQOwDNNq2P1ubbAZN90T9aOAL1IXo7xkCV4fuJW9rKPwIAZf+yX
1WaQn2Ny+xOTD9FWkY0WlAG4GOwe4D6Kg+bhlz9yLypDEc5Nd/IFkLpyVoMm
nW4Uvvpq3HAgHspFo9t1N+hh17IHHJrwGKSZBry2VZig7MLIJfqSJPi1NW7D
vNNmzCjP1m6NTYE+nt2AYPtW9PW+NbEiJxWsbWzbF1fZobUw6ZG0KQ2SSa3L
L393wLr2oYiG1SdAFDgquXfRGS/baWdkR2ZAtfPNQI9sBsbvSylppjIhOMJu
Ub3QFRVZorDoiSyATvW+5Ex3tODPGmVYC8Fc/YmziL0L9TkqhaqZORA/XPml
zN8D4757mM96ehKc/9o/JHH3RHJXb+oSrVz4TKq+yUX3axSsK7MwJfJgy3rZ
RO/n3mh4taz1N/EpCAoPpZn1+6BNbNDIshf58DH0o3V5kB/+cCaMN3i6ABY5
rUs3+e7BRnb9w8RthZDactJIzdEfOUa8Io9XhVB33Hcmxi4Apd+OG01nFIE5
U4vhuCUQYy6ISY5JMRjE32sJ1g3ClP5zybMdxSCbOa7zUTMYZ6ceBrGOnIb+
11vJ8Zlg3Ew9mUhTKQF6T2+J96u9eIVlOzJyqQR8THMCrJ+xkXwu7dPyKgX5
Uys/4nYIDvCyrA5PlYJZT7fO2oZ9mNeV8n1CcRkoPL7Rszy3H8e6gtKP2ojg
7R219KqfOCh5mj5c+EIEorzq66czQ7G9rts7Lv4MdNzdZi7nH0CXigSNLJNy
qPVsPiiNCsMovYX8pPZyiORL0idsD6JS1FkNy0MVUD9ydKru3EF811z9Zrl2
JciLrdrppuFIn79TX1NbCe2x0bf4onD0aEMfc68q6OqSDO1R5+L5spVuf05U
gZTzRjCTzcWYnXnWzAIS/NaQJh7zXOx0k6xcWkyC/27HJJ9FLm51bZpvKiEh
UND9LEiJwCn6XIdrBQnsB6q5ESoEJjrwIunnSQhLip1O0yBQaEEX28lI4PfC
fdkaAs9qv19hqiDhVOWgYBudQFUttbmBdyQUtCU/cmIQeFjTVC5+T0LR1CoL
V1cCLb8IqV03SUIpi9Xvu4vAq8otXoaLJJDz1zxjvAlsnK48sUKPgsucrHWS
UAKNP9Qf/UOfglqh8bErYQSmT3bvyTegQHqt4XFdOIHMMTVjzfUUXNcYFbbw
CHzwt0CmZkGBTLZ38nUMgdaK/J/vbaHgtmLc+10sgQVva05m2VCAermS8TgC
AwblbBV7CpqjMVQpnsBrA58YTQ4UtIr23ViWQKC+XH9T+g4K2pqndLQSCUzo
s13uSqegY+xUjH4SgT29rA//MCi4v2Zz29oUAv8FG4ddkA==
          "]]}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      BaseStyle->{
        GrayLevel[0], FontWeight -> "Normal", FontSize -> 16, 
        AbsoluteThickness[2]},
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          InterpretationBox[
           Cell[
            BoxData[
             FormBox[
              StyleBox["\"(a)\"", 20, 
               GrayLevel[0], StripOnInput -> False], TextForm]], 
            "InlineText"], 
           Text[
            Style["(a)", 20, 
             GrayLevel[0]]]], TraditionalForm]], 
        Scaled[{0.9, 0.9}]],
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(N\\), \
\\(x\\)]\\)arg(\\!\\(\\*OverscriptBox[\\(Z\\), \\(~\\)]\\))\"", 
           GrayLevel[0], StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(N\\), \\(x\\)], \\(2\\)]\
\\)\"", 
           GrayLevel[0], StripOnInput -> False], TraditionalForm], None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotLabel->FormBox[
        TemplateBox[{
          StyleBox["\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(0\\)]\\)=\"", 
           GrayLevel[0], StripOnInput -> False], 
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(\[Sigma]\\)]\\)\"", 
           RGBColor[0.647624, 0.37816, 0.614037], StripOnInput -> False]}, 
         "RowDefault"], TraditionalForm],
      PlotRange->{{0, 1600.}, {-109.58860468908973`, 0}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], {194.4, -116.80842387373012`}, 
     ImageScaled[{0.5, 0.5}], {360.00000000000006`, 222.49223594996212`}], 
    InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7Bke5Lmqmbnshwo4MDDciLjxTgLK5wDyw3f0
/dWyh/AFgPzSgNfPjaF8ESBfbi+PvhGULwHkq0zhXa4J5csA+Tbya45IQvkK
QD6D0PRp2+0gfCUg/8mW35Iw+1SA/B8NZ8U0oHw1kHv46x7A5D/YM6ACB1Qu
BxpfAI0vgsaXQOPLoPEV0PhKaHwVNL4aGn/ohC8AceNMXA==
        "], {{{}, {}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.3], 
           LineBox[{12, 1}], LineBox[{13, 2}], LineBox[{20, 9}], 
           LineBox[{21, 10}], LineBox[{22, 11}]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.3], 
           LineBox[{14, 3}], LineBox[{15, 4}], LineBox[{16, 5}], 
           LineBox[{17, 6}], LineBox[{18, 7}], LineBox[{19, 8}]}}, {{}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.019444444444444445`], AbsoluteThickness[1.6], 
           PointBox[{23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33}]}, {}}}], {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotRange->{{0., 11.}, {-0.000616806685562743, 0.00030374045350711754`}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {583.2, -116.80842387373012`}, 
     ImageScaled[{0.5, 0.5}], {360.00000000000006`, 222.49223594996212`}], 
    InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEf7BkiOkt0Upbuhwo4MDAs2nIvvN8ewuVwYGgo
sJM90gXlCzgwOKx6k8zQBuWLODAE8M45wNMI5UsA9Tfp1lwqh/JlgOqzmrrD
s6B8BaD8uTUy2o5QvhKQr/A6sDEJar8KkC+2Pp6tFMpXA+qvlNzL1rAf7l5U
4IDK5UDjC6DxRdD4Emh8GTS+AhpfCY2vgsZXQ+MPnfAFADIJTVA=
        "], {{{}, {}, {}, 
          {GrayLevel[0.5], Opacity[0.3], LineBox[{12, 1}], LineBox[{20, 9}], 
           LineBox[{21, 10}], LineBox[{22, 11}]}, 
          {GrayLevel[0.5], Opacity[0.3], LineBox[{13, 2}], LineBox[{14, 3}], 
           LineBox[{15, 4}], LineBox[{16, 5}], LineBox[{17, 6}], 
           LineBox[{18, 7}], LineBox[{19, 8}]}}, {{}, 
          {GrayLevel[0.5], PointSize[0.019444444444444445`], 
           AbsoluteThickness[1.6], 
           PointBox[{23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33}]}, {}}}], {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotRange->{{0., 11.}, {-0.0417798893219441, 0.015304317367053955`}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {972., -116.80842387373012`}, 
     ImageScaled[{0.5, 0.5}], {360., 222.49223594996212`}], InsetBox[
     GraphicsBox[{{}, 
       GraphicsComplexBox[{{1., -0.0002530524534876122}, {2., 
        0.0001957977259934296}, {3., 0.0001251564258950566}, {4., 
        0.000052552050846088605`}, {5., -0.000021988518525972722`}, {
        6., -0.00009846523070677904}, {1., 0.}, {2., 0.}, {3., 0.}, {4., 
        0.}, {5., 0.}, {6., 0.}, {1., -0.0002530524534876122}, {2., 
        0.0001957977259934296}, {3., 0.0001251564258950566}, {4., 
        0.000052552050846088605`}, {5., -0.000021988518525972722`}, {
        6., -0.00009846523070677904}}, {{{}, {}, {}, 
          {RGBColor[1, 0, 0], Opacity[0.3], LineBox[{7, 1}], LineBox[{11, 5}],
            LineBox[{12, 6}]}, 
          {RGBColor[1, 0, 0], Opacity[0.3], LineBox[{8, 2}], LineBox[{9, 3}], 
           LineBox[{10, 4}]}}, {{}, 
          {RGBColor[1, 0, 0], PointSize[0.019444444444444445`], 
           AbsoluteThickness[1.6], 
           PointBox[{13, 14, 15, 16, 17, 18}]}, {}}}], {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotRange->{{0., 6.}, {-0.0002530524534876122, 0.0001957977259934296}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {1360.8000000000002`, -116.80842387373012`},
      ImageScaled[{0.5, 0.5}], {359.9999999999998, 222.49223594996212`}]}, {}},
  ContentSelectable->True,
  ImageSize->{1162.22265625, Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.7979300996571913`*^9, 3.798770794919601*^9, {3.798770949241518*^9, 
   3.798770970360009*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compare", " ", "to", " ", "theory"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"2", "\[Pi]", 
    RowBox[{"(", 
     FractionBox["1", "12."], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"2", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "12."], "+", "1"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"2", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "12."], "+", "1", "+", "2"}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"2", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "12."], "+", "1", "+", "2", "+", "3"}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.797930175525877*^9, 3.797930181805855*^9}}],

Cell[BoxData["0.5235987755982988`"], "Output",
 CellChangeTimes->{3.7979301826718273`*^9}],

Cell[BoxData["6.8067840827778845`"], "Output",
 CellChangeTimes->{3.7979301826800756`*^9}],

Cell[BoxData["19.373154697137057`"], "Output",
 CellChangeTimes->{3.797930182687208*^9}],

Cell[BoxData["38.22271061867581`"], "Output",
 CellChangeTimes->{3.797930182693652*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797928901242342*^9, 3.797928901383554*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "\[Delta]kF"}], "=", 
     RowBox[{
      RowBox[{"2", "\[Pi]", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ")"}], "/", "2"}], "m"}], "=", 
      RowBox[{"5", "/", "48"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"degeneracy", " ", "at", " ", 
      RowBox[{"48", "/", "2"}]}], "=", "24"}], ",", " ", 
    RowBox[{"\[Epsilon]F", "=", "0"}], ",", " ", 
    RowBox[{"\[Beta]", "=", 
     RowBox[{
      RowBox[{"600.", "  ", "Anti"}], "-", 
      RowBox[{"periodic", " ", "boundary", " ", 
       RowBox[{"conditions", "."}]}]}]}]}], "  ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"argZ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"64", ",", 
         RowBox[{"-", "3.4459302857866123`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"81", ",", 
         RowBox[{"-", "5.1237110096270815`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"100", ",", 
         RowBox[{"-", "7.003358857026534`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"121", ",", 
         RowBox[{"-", "9.081587401687113`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"144", ",", 
         RowBox[{"-", "11.356974996301588`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"169", ",", 
         RowBox[{"-", "13.829319187319149`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"196", ",", 
         RowBox[{"-", "16.49885824047471`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"225", ",", 
         RowBox[{"-", "9.941234537924483`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"256", ",", 
         RowBox[{"-", "13.006069688494776`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"289", ",", 
         RowBox[{"-", "16.26868803937001`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"324", ",", 
         RowBox[{"-", "19.729089133265933`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"361", ",", 
         RowBox[{"-", "23.387253680327337`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"400", ",", 
         RowBox[{"-", "27.2431651179524`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"441", ",", 
         RowBox[{"-", "31.296814964784264`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"484", ",", 
         RowBox[{"-", "35.548200859742394`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"529", ",", 
         RowBox[{"-", "39.99732318343436`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"576", ",", 
         RowBox[{"-", "36.79020171172054`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"625", ",", 
         RowBox[{"-", "33.780819037232845`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"676", ",", 
         RowBox[{"-", "38.823155872265566`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"729", ",", 
         RowBox[{"-", "44.063232040429746`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"784", ",", 
         RowBox[{"-", "49.50104703872837`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"841", ",", 
         RowBox[{"-", "55.13660081044598`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"900", ",", 
         RowBox[{"-", "60.9698933195368`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"961", ",", 
         RowBox[{"-", "67.00092455177591`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1024", ",", 
         RowBox[{"-", "73.22969449696694`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1089", ",", 
         RowBox[{"-", "79.64828507909851`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1156", ",", 
         RowBox[{"-", "64.41587098001281`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1225", ",", 
         RowBox[{"-", "71.111288791246`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1296", ",", 
         RowBox[{"-", "78.1310130071748`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1369", ",", 
         RowBox[{"-", "85.34847659769704`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1444", ",", 
         RowBox[{"-", "92.76367891692432`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1521", ",", 
         RowBox[{"-", "100.3766199647279`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1600", ",", 
         RowBox[{"-", "108.18729974104573`"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Do", " ", "a", " ", "fit"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"fit0", "=", 
     RowBox[{"LinearModelFit", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"argZ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]],
                 "-", "0"}], ")"}], "/", "1"}], "\[Element]", "Integers"}], 
            ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"8", "\[LessEqual]", 
             SqrtBox[
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "\[LessEqual]", "14"}], ")"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "x"}], "}"}], ",", "x", ",", 
       RowBox[{"IncludeConstantBasis", "\[Rule]", "False"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fit1", "=", 
     RowBox[{"LinearModelFit", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"argZ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]],
                 "-", "0"}], ")"}], "/", "1"}], "\[Element]", "Integers"}], 
            ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"15", "\[LessEqual]", 
             SqrtBox[
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "\[LessEqual]", "23"}], ")"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "x"}], "}"}], ",", "x", ",", 
       RowBox[{"IncludeConstantBasis", "\[Rule]", "False"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fit2", "=", 
     RowBox[{"LinearModelFit", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"argZ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]],
                 "-", "0"}], ")"}], "/", "1"}], "\[Element]", "Integers"}], 
            ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"25", "\[LessEqual]", 
             SqrtBox[
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "\[LessEqual]", "33"}], ")"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "x"}], "}"}], ",", "x", ",", 
       RowBox[{"IncludeConstantBasis", "\[Rule]", "False"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fit3", "=", 
     RowBox[{"LinearModelFit", "[", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"argZ", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                 "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]],
                 "-", "0"}], ")"}], "/", "1"}], "\[Element]", "Integers"}], 
            ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"34", "\[LessEqual]", 
             SqrtBox[
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "\[LessEqual]", "40"}], ")"}]}], "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "x"}], "}"}], ",", "x", ",", 
       RowBox[{"IncludeConstantBasis", "\[Rule]", "False"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Print", " ", "the", " ", "fitted", " ", "function", " ", "and", " ", 
     SuperscriptBox["R", 
      RowBox[{"2", " "}]]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", "fit0", "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"fit0", "[", "\"\<AdjustedRSquared\>\"", "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", "fit1", "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"fit1", "[", "\"\<AdjustedRSquared\>\"", "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", "fit2", "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"fit2", "[", "\"\<AdjustedRSquared\>\"", "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Normal", "[", "fit3", "]"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"fit3", "[", "\"\<AdjustedRSquared\>\"", "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"Show", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ListPlot", "[", 
           RowBox[{"argZ", ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", "All"}], 
              "}"}]}], ",", 
            RowBox[{"FrameTicksStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Directive", "[", 
                RowBox[{
                 RowBox[{"FontOpacity", "\[Rule]", "0"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "0"}]}], "]"}], ",", 
               "Automatic"}], "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"Frame", "\[Rule]", "True"}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"FrameLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(N\), \(x\)], \
\(2\)]\)\>\"", ",", "Black"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{"\"\<\>\"", ",", "Black"}], "]"}]}], "}"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"Row", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Style", "[", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \
\(0\)]\)\[Element]{\>\"", ",", "Black"}], "]"}], ",", 
                RowBox[{"Style", "[", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(I\)]\)\>\"", ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{
                    {GrayLevel[0], RectangleBox[{0, 0}]}, 
                    {GrayLevel[0], RectangleBox[{1, -1}]}, 
                    {RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                    AspectRatio->1,
                    Frame->True,
                    
                    FrameStyle->RGBColor[
                    0.24259866666666668`, 0.412334, 0.521566],
                    FrameTicks->None,
                    
                    ImageSize->
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                    PlotRangePadding->None], "\[InvisibleSpace]"}],
                    "RGBColor[0.363898, 0.618501, 0.782349]"],
                    Appearance->None,
                    BaseStyle->{},
                    BaselinePosition->Baseline,
                    ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
                    DefaultBaseStyle->{},
                    Evaluator->Automatic,
                    Method->"Preemptive"],
                   RGBColor[0.363898, 0.618501, 0.782349],
                   Editable->False,
                   Selectable->False]}], "]"}], ",", 
                RowBox[{"Style", "[", 
                 RowBox[{"\"\<,\>\"", ",", "Black"}], "]"}], ",", 
                RowBox[{"Style", "[", 
                 RowBox[{
                 "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(\[Psi]\)]\)\>\"", 
                  ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{
                    {GrayLevel[0], RectangleBox[{0, 0}]}, 
                    {GrayLevel[0], RectangleBox[{1, -1}]}, 
                    {RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                    AspectRatio->1,
                    Frame->True,
                    
                    FrameStyle->RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668],
                    FrameTicks->None,
                    
                    ImageSize->
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                    PlotRangePadding->None], "\[InvisibleSpace]"}],
                    "RGBColor[0.880722, 0.611041, 0.142051]"],
                    Appearance->None,
                    BaseStyle->{},
                    BaselinePosition->Baseline,
                    ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
                    DefaultBaseStyle->{},
                    Evaluator->Automatic,
                    Method->"Preemptive"],
                   RGBColor[0.880722, 0.611041, 0.142051],
                   Editable->False,
                   Selectable->False]}], "]"}], ",", 
                RowBox[{"Style", "[", 
                 RowBox[{"\"\<}\>\"", ",", "Black"}], "]"}]}], "}"}], "]"}]}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"BaseStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Black", ",", 
               RowBox[{"FontWeight", "\[Rule]", "\"\<Normal\>\""}], ",", 
               RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
               RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "}"}]}]}], 
           "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Normal", "[", "fit0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             InterpretationBox[
              ButtonBox[
               TooltipBox[
                RowBox[{
                 GraphicsBox[{
                   {GrayLevel[0], RectangleBox[{0, 0}]}, 
                   {GrayLevel[0], RectangleBox[{1, -1}]}, 
                   {RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                  AspectRatio->1,
                  Frame->True,
                  
                  FrameStyle->RGBColor[
                   0.587148, 0.40736066666666665`, 0.09470066666666668],
                  FrameTicks->None,
                  
                  ImageSize->
                   Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                  PlotRangePadding->None], "\[InvisibleSpace]"}],
                "RGBColor[0.880722, 0.611041, 0.142051]"],
               Appearance->None,
               BaseStyle->{},
               BaselinePosition->Baseline,
               ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                 If[
                  Not[
                   AbsoluteCurrentValue["Deployed"]], 
                  SelectionMove[Typeset`box$, All, Expression]; 
                  FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                  FrontEnd`Private`$ColorSelectorInitialColor = 
                   RGBColor[0.880722, 0.611041, 0.142051]; 
                  FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                  MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
               DefaultBaseStyle->{},
               Evaluator->Automatic,
               Method->"Preemptive"],
              RGBColor[0.880722, 0.611041, 0.142051],
              Editable->False,
              Selectable->False]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Normal", "[", "fit1", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             InterpretationBox[
              ButtonBox[
               TooltipBox[
                RowBox[{
                 GraphicsBox[{
                   {GrayLevel[0], RectangleBox[{0, 0}]}, 
                   {GrayLevel[0], RectangleBox[{1, -1}]}, 
                   {RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                  AspectRatio->1,
                  Frame->True,
                  
                  FrameStyle->RGBColor[
                   0.24259866666666668`, 0.412334, 0.521566],
                  FrameTicks->None,
                  
                  ImageSize->
                   Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                  PlotRangePadding->None], "\[InvisibleSpace]"}],
                "RGBColor[0.363898, 0.618501, 0.782349]"],
               Appearance->None,
               BaseStyle->{},
               BaselinePosition->Baseline,
               ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                 If[
                  Not[
                   AbsoluteCurrentValue["Deployed"]], 
                  SelectionMove[Typeset`box$, All, Expression]; 
                  FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                  FrontEnd`Private`$ColorSelectorInitialColor = 
                   RGBColor[0.363898, 0.618501, 0.782349]; 
                  FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                  MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
               DefaultBaseStyle->{},
               Evaluator->Automatic,
               Method->"Preemptive"],
              RGBColor[0.363898, 0.618501, 0.782349],
              Editable->False,
              Selectable->False]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Normal", "[", "fit2", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             InterpretationBox[
              ButtonBox[
               TooltipBox[
                RowBox[{
                 GraphicsBox[{
                   {GrayLevel[0], RectangleBox[{0, 0}]}, 
                   {GrayLevel[0], RectangleBox[{1, -1}]}, 
                   {RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                  AspectRatio->1,
                  Frame->True,
                  
                  FrameStyle->RGBColor[
                   0.587148, 0.40736066666666665`, 0.09470066666666668],
                  FrameTicks->None,
                  
                  ImageSize->
                   Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                  PlotRangePadding->None], "\[InvisibleSpace]"}],
                "RGBColor[0.880722, 0.611041, 0.142051]"],
               Appearance->None,
               BaseStyle->{},
               BaselinePosition->Baseline,
               ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                 If[
                  Not[
                   AbsoluteCurrentValue["Deployed"]], 
                  SelectionMove[Typeset`box$, All, Expression]; 
                  FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                  FrontEnd`Private`$ColorSelectorInitialColor = 
                   RGBColor[0.880722, 0.611041, 0.142051]; 
                  FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                  MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
               DefaultBaseStyle->{},
               Evaluator->Automatic,
               Method->"Preemptive"],
              RGBColor[0.880722, 0.611041, 0.142051],
              Editable->False,
              Selectable->False]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Normal", "[", "fit3", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             InterpretationBox[
              ButtonBox[
               TooltipBox[
                RowBox[{
                 GraphicsBox[{
                   {GrayLevel[0], RectangleBox[{0, 0}]}, 
                   {GrayLevel[0], RectangleBox[{1, -1}]}, 
                   {RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                  AspectRatio->1,
                  Frame->True,
                  
                  FrameStyle->RGBColor[
                   0.24259866666666668`, 0.412334, 0.521566],
                  FrameTicks->None,
                  
                  ImageSize->
                   Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                  PlotRangePadding->None], "\[InvisibleSpace]"}],
                "RGBColor[0.363898, 0.618501, 0.782349]"],
               Appearance->None,
               BaseStyle->{},
               BaselinePosition->Baseline,
               ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                 If[
                  Not[
                   AbsoluteCurrentValue["Deployed"]], 
                  SelectionMove[Typeset`box$, All, Expression]; 
                  FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                  FrontEnd`Private`$ColorSelectorInitialColor = 
                   RGBColor[0.363898, 0.618501, 0.782349]; 
                  FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                  MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
               DefaultBaseStyle->{},
               Evaluator->Automatic,
               Method->"Preemptive"],
              RGBColor[0.363898, 0.618501, 0.782349],
              Editable->False,
              Selectable->False]}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Plot", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Normal", "[", "fit1", "]"}], "+", 
              RowBox[{"Normal", "[", "fit2", "]"}]}], "2"], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "2000"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Gray", ",", "Dashed"}], "}"}]}]}], "]"}], ",", 
          RowBox[{"Epilog", "\[Rule]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"Text", "[", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<(b)\>\"", ",", "20", ",", "Black"}], "]"}], "]"}],
              ",", 
             RowBox[{"Scaled", "[", 
              RowBox[{"{", 
               RowBox[{"0.9", ",", "0.9"}], "}"}], "]"}]}], "]"}]}]}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Resoduals", " ", "for", " ", "fitted", " ", "data"}], " ", 
        "*)"}], 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"fit1", "[", "\"\<FitResiduals\>\"", "]"}], ",", 
         RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"fit2", "[", "\"\<FitResiduals\>\"", "]"}], ",", 
         RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", "Gray"}]}], "]"}], ",", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"fit3", "[", "\"\<FitResiduals\>\"", "]"}], ",", 
         RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "}"}], "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7542319537241993`*^9, 3.754231972895857*^9}, {
   3.7542320900070543`*^9, 3.754232090212901*^9}, {3.754232372263351*^9, 
   3.754232469897192*^9}, {3.754233039003134*^9, 3.754233074772256*^9}, {
   3.75423311554012*^9, 3.75423314311439*^9}, {3.75428903043883*^9, 
   3.754289137272192*^9}, {3.754289562018919*^9, 3.754289563286425*^9}, {
   3.7542896352382917`*^9, 3.7542896381774397`*^9}, {3.7542900264022703`*^9, 
   3.7542900384088573`*^9}, 3.754290103077211*^9, {3.7542901426804733`*^9, 
   3.754290158446206*^9}, {3.754290307420978*^9, 3.754290399685071*^9}, {
   3.754290454566372*^9, 3.754290556566983*^9}, {3.754290587875969*^9, 
   3.754290722827148*^9}, {3.754290770729212*^9, 3.754290771022243*^9}, {
   3.754291030885819*^9, 3.754291032012158*^9}, {3.7542910774850883`*^9, 
   3.7542910956419487`*^9}, {3.754291316644678*^9, 3.754291357110477*^9}, {
   3.754291494777351*^9, 3.7542914962306757`*^9}, {3.7542915370704193`*^9, 
   3.75429158563381*^9}, {3.754291721580742*^9, 3.754291810229602*^9}, {
   3.7542923743137608`*^9, 3.7542923745537567`*^9}, {3.754292407006034*^9, 
   3.7542924075787973`*^9}, {3.7542924400753593`*^9, 
   3.7542924402404013`*^9}, {3.7542925269758244`*^9, 3.754292527101069*^9}, {
   3.754292627140758*^9, 3.754292675542213*^9}, {3.7542927093742447`*^9, 
   3.754292743344789*^9}, {3.754292798537224*^9, 3.754292976115758*^9}, {
   3.7542930547091722`*^9, 3.7542930834782057`*^9}, {3.7542931744332*^9, 
   3.754293203363825*^9}, {3.754293264527832*^9, 3.7542933024004097`*^9}, {
   3.754294881209688*^9, 3.754294912254218*^9}, {3.754297950037315*^9, 
   3.754297950238504*^9}, {3.754297986208023*^9, 3.754297986493691*^9}, {
   3.754298659155509*^9, 3.75429866801554*^9}, {3.760256285367614*^9, 
   3.760256294035081*^9}, 3.760256363424663*^9, {3.7602564929945908`*^9, 
   3.7602565371470118`*^9}, {3.760256577865089*^9, 3.760256597677609*^9}, {
   3.760256716930276*^9, 3.76025675145839*^9}, {3.760257820563759*^9, 
   3.760257876316196*^9}, {3.7602579184792023`*^9, 3.760257918680471*^9}, {
   3.760259487917431*^9, 3.760259558927195*^9}, {3.760607849483056*^9, 
   3.760607852905344*^9}, {3.785484912411621*^9, 3.785484948069581*^9}, {
   3.7854850100849743`*^9, 3.785485038372411*^9}, {3.785485619598198*^9, 
   3.7854856692126503`*^9}, {3.785485949438797*^9, 3.78548595698552*^9}, {
   3.785486792531262*^9, 3.78548681362834*^9}, {3.785489014903142*^9, 
   3.785489066264605*^9}, {3.785489123327958*^9, 3.7854891635839663`*^9}, {
   3.785553791324546*^9, 3.7855538476682777`*^9}, {3.7855539838113728`*^9, 
   3.7855539853110857`*^9}, {3.785555550533249*^9, 3.7855555969893637`*^9}, {
   3.78555575499883*^9, 3.7855557797652483`*^9}, {3.785555825374107*^9, 
   3.785555825556987*^9}, {3.785566899902418*^9, 3.785566900744886*^9}, {
   3.785566946781445*^9, 3.785567060445825*^9}, {3.785571277809433*^9, 
   3.785571363176649*^9}, {3.785571416517758*^9, 3.785571420189357*^9}, {
   3.785571612298441*^9, 3.785571613009345*^9}, {3.785571807200273*^9, 
   3.785571807615634*^9}, {3.785572900184518*^9, 3.785572930768516*^9}, {
   3.785576406396226*^9, 3.785576406715324*^9}, {3.785576567850912*^9, 
   3.7855765738882303`*^9}, {3.785576604612018*^9, 3.7855766049060926`*^9}, {
   3.785576709320059*^9, 3.785576754606102*^9}, {3.785576982458949*^9, 
   3.785577006956176*^9}, {3.785600215698656*^9, 3.785600228287134*^9}, {
   3.7856008976602163`*^9, 3.785600898221198*^9}, {3.785601163816196*^9, 
   3.785601164148992*^9}, {3.785601275002118*^9, 3.785601275266624*^9}, {
   3.785601357229013*^9, 3.785601368644649*^9}, {3.7856014820242033`*^9, 
   3.7856014883245173`*^9}, {3.785603177053434*^9, 3.785603201628867*^9}, {
   3.785603233680932*^9, 3.785603243638049*^9}, {3.785603654955677*^9, 
   3.785603670143384*^9}, {3.7856037263810997`*^9, 3.785603752205645*^9}, {
   3.785604208047205*^9, 3.785604221965811*^9}, {3.78564807935045*^9, 
   3.7856481358488817`*^9}, {3.785648169616441*^9, 3.785648185882126*^9}, {
   3.7856483739823847`*^9, 3.7856485209151*^9}, {3.785648638741468*^9, 
   3.785648688103394*^9}, {3.7856493033845243`*^9, 3.785649327232774*^9}, {
   3.7856496476222277`*^9, 3.785649683091825*^9}, {3.785650392647839*^9, 
   3.785650418926861*^9}, {3.7856509589690866`*^9, 3.7856510069194098`*^9}, {
   3.785651144353281*^9, 3.7856511555732393`*^9}, 3.785651844729876*^9, 
   3.785651951231923*^9, {3.7856520472514467`*^9, 3.785652116153713*^9}, {
   3.7856521472709627`*^9, 3.785652147606756*^9}, {3.785652211619789*^9, 
   3.785652211937945*^9}, {3.785652463500259*^9, 3.7856524637464333`*^9}, {
   3.785652592079549*^9, 3.7856526312767963`*^9}, {3.785744637454885*^9, 
   3.785744691251993*^9}, {3.785744808926488*^9, 3.78574482859501*^9}, {
   3.785747200284404*^9, 3.7857472144086533`*^9}, {3.785747390072673*^9, 
   3.7857474000121107`*^9}, {3.7857474326649714`*^9, 3.785747456066655*^9}, {
   3.785747599495075*^9, 3.785747620704876*^9}, {3.785747661623086*^9, 
   3.7857477081925497`*^9}, {3.7857478229509487`*^9, 3.785747851643504*^9}, {
   3.7857479531738443`*^9, 3.785747964591042*^9}, {3.785747996158289*^9, 
   3.785748031713868*^9}, {3.785748062279158*^9, 3.78574806774428*^9}, {
   3.785748115274857*^9, 3.785748224674251*^9}, {3.785748329697291*^9, 
   3.785748451307843*^9}, {3.785748483508293*^9, 3.7857486110415277`*^9}, {
   3.7857486735026484`*^9, 3.785748726144424*^9}, {3.785748845724742*^9, 
   3.7857488506001253`*^9}, {3.785749000235847*^9, 3.7857490124874163`*^9}, {
   3.7857490967633133`*^9, 3.785749102824841*^9}, {3.785749189058426*^9, 
   3.78574919193699*^9}, {3.785749284497362*^9, 3.7857492885107727`*^9}, {
   3.785987140731394*^9, 3.785987141147197*^9}, {3.785987189758271*^9, 
   3.785987191563888*^9}, {3.785988086623042*^9, 3.785988087923821*^9}, 
   3.785989186710393*^9, {3.785989274524836*^9, 3.7859892945882187`*^9}, {
   3.785989327055175*^9, 3.7859893276598473`*^9}, {3.785989491061597*^9, 
   3.785989492793647*^9}, {3.786080081778199*^9, 3.786080088387781*^9}, {
   3.7860801781383533`*^9, 3.786080347752149*^9}, {3.786081757203864*^9, 
   3.78608175732452*^9}, {3.7860824600545073`*^9, 3.7860825098278313`*^9}, {
   3.786082540803791*^9, 3.786082608896768*^9}, {3.7860826741053534`*^9, 
   3.7860826742485*^9}, {3.7860837896659813`*^9, 3.786083818147613*^9}, {
   3.7860902164398413`*^9, 3.7860903558884478`*^9}, {3.786090399095327*^9, 
   3.786090424306904*^9}, {3.7860905057489367`*^9, 3.786090505918335*^9}, {
   3.786090555564785*^9, 3.786090556663855*^9}, {3.786090593966991*^9, 
   3.786090594818201*^9}, {3.786090721490581*^9, 3.786090733336402*^9}, {
   3.786096882639717*^9, 3.786096899382286*^9}, {3.786097167925584*^9, 
   3.786097181819269*^9}, {3.78609721257267*^9, 3.78609726602732*^9}, {
   3.78609730644389*^9, 3.786097366460589*^9}, {3.786097415882996*^9, 
   3.786097424488864*^9}, {3.7860974568049726`*^9, 3.786097456941288*^9}, 
   3.786097775578974*^9, {3.786097817277337*^9, 3.786097839724885*^9}, {
   3.7860979040378532`*^9, 3.786097952926031*^9}, {3.7860980033717012`*^9, 
   3.7860980232013063`*^9}, {3.786098291453463*^9, 3.786098291614757*^9}, {
   3.7929131398004093`*^9, 3.7929131486374207`*^9}, 3.7929133530211983`*^9, {
   3.7929134033519506`*^9, 3.792913439045774*^9}, {3.792913485753221*^9, 
   3.7929134948719063`*^9}, 3.7929135851752872`*^9, {3.7929136728502607`*^9, 
   3.79291372422723*^9}, {3.792914331165031*^9, 3.792914359484015*^9}, {
   3.7929171563487864`*^9, 3.7929171638227463`*^9}, {3.792918012144088*^9, 
   3.792918039039104*^9}, 3.792918069759769*^9, {3.792918118011652*^9, 
   3.792918203011753*^9}, {3.795765000346818*^9, 3.795765002075451*^9}, {
   3.7971479257009993`*^9, 3.7971479577814903`*^9}, {3.797148223009961*^9, 
   3.79714829350471*^9}, {3.79714839329261*^9, 3.797148480283811*^9}, {
   3.797148524524602*^9, 3.797148532072812*^9}, {3.797148564364183*^9, 
   3.7971485795050497`*^9}, 3.7971490453094893`*^9, 3.7971492074650993`*^9, 
   3.797149382722207*^9, 3.7971495810743313`*^9, {3.797149829979018*^9, 
   3.7971498332064247`*^9}, {3.7971498688554897`*^9, 3.797149868954739*^9}, 
   3.7971524641683064`*^9, {3.7971524975844097`*^9, 3.7971525439886103`*^9}, 
   3.797152746322929*^9, {3.7971527872145653`*^9, 3.797152907668393*^9}, {
   3.79723687266282*^9, 3.79723688229097*^9}, {3.7972369927457943`*^9, 
   3.797237079625785*^9}, {3.797237173447826*^9, 3.797237218191187*^9}, {
   3.797237283803298*^9, 3.797237284721677*^9}, {3.7972373253826923`*^9, 
   3.797237348961035*^9}, {3.797237499788392*^9, 3.797237571538095*^9}, {
   3.7972377286887712`*^9, 3.79723774594973*^9}, {3.797238112599312*^9, 
   3.79723817683289*^9}, {3.7972382564955683`*^9, 3.7972382995080023`*^9}, {
   3.797239112960506*^9, 3.7972391421271353`*^9}, {3.7972393175492373`*^9, 
   3.797239317663035*^9}, {3.797239397081395*^9, 3.7972393972731667`*^9}, {
   3.797239811412986*^9, 3.797239814071651*^9}, {3.797241590960185*^9, 
   3.797241605220727*^9}, {3.7972591033577843`*^9, 3.79725910888521*^9}, {
   3.797259317394335*^9, 3.7972594115766582`*^9}, {3.797259739225481*^9, 
   3.797259799871118*^9}, {3.7972598385155582`*^9, 3.797259840127002*^9}, {
   3.797260191272097*^9, 3.797260200674336*^9}, {3.79726026714545*^9, 
   3.797260322876115*^9}, {3.797305214163081*^9, 3.797305233392428*^9}, {
   3.797928870539468*^9, 3.797928872213314*^9}, {3.797928927823052*^9, 
   3.797928933891749*^9}, {3.7987709975813723`*^9, 3.798771127433573*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2.8857220183325922`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.09890262183605826`", " ", "x"}]}], ",", 
   "7.784398048382712`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.7979301137646313`*^9, 3.7987711304737587`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"12.304380246971654`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.09886892155576936`", " ", "x"}]}], ",", 
   "3.0951685658919814`*^-11"}], "}"}]], "Output",
 CellChangeTimes->{3.7979301137646313`*^9, 3.798771130483532*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"28.00540030430361`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.0988599102090986`", " ", "x"}]}], ",", 
   "2.1787466719658255`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.7979301137646313`*^9, 3.7987711304897127`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"49.739791612271716`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.09869033287740404`", " ", "x"}]}], ",", 
   "7.0784945506163766`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{3.7979301137646313`*^9, 3.7987711304953423`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, 
        {GrayLevel[0], PointSize[0.019444444444444445`], AbsoluteThickness[2], 
         StyleBox[PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEBDtf/nX3qPJH7AJjrEOLQxRwkua5OBMJniHS4
ESTSWMAsA5WPc2Bje3PpqKYSVD7J4YSpbe7RbWoQvkKqg/c3t7Y5K7Qh/IYM
h0u6JTpb6w2g8jkO6xp86l4+VIbqL3D4ofl5gjSzFoQvUOSw8rXr3hMuUPUO
JQ6s9venLt1lDOFPKHP46rSETznZHKq/0sFAaaugg501VL7awXLbMYE/3vZQ
/XUOJ2TlirSPOUL4HQ0OIUY2niv+O0P1NznM60oLUU11gso3Oxg0Xnrw8bED
1L2tDtxF77VjM6HqT7Q5ON4680ecww3qvw4Hrx4jf6UDHhC+R5dD7Z5lSjUT
vaH6exxqme6Uqdb4QfgcfQ5sL2+q8h8IgNo/weGKUk/AZr8gCJ9losMC380N
tS+DoeExyWHNgoCFc6Wg6lUmO7BvYY2WPx4I9d8Uh2VeiS1JHVD1KVMd3i08
WeAbFgoNj2kO2aadsg8MwiH8I9Mddj2c3yUlEQm1f6bDuam8O/5wRx8AAAV6
oXM=
           "]],
          FontSize->16]}, {}}, {{}, {}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHBReCVHYUPlTIuWVY4O03xlGrJDCjWuzAxjfigaSRKem+ll
x5kZo/mNl3LUlleW3bLrWyyrl6sSReEpqaTMyBJpd//4vI8pJ/YwV1lJScnr
P///Xr7EoEesopoMGx9U6KlB91V1S1rlONXitXtNg1gVnmgkBxhUKqhW07Er
EjapwkCLo0KlUgW2K+HteYtVECBeBwuy9UCzYG1Y3qEChqrpEwqZOfQOQqtO
1TI1yeW3XTOyHdAmz+w9u3OaWjfgO/5R5gbz589Ink18bCl4nv6VFu8H94++
+mfjY118TOZKCsOOwZsES8+X+82QzrzrlqIdDj6TJcMNX6zwwCKnYpgZCSLv
kRmWjT0KBaZ/LtJjQDF78v2yjiPuNfAY4/TwYQ2FZbyTsQuLcGGuOyYe/ETH
f22Io2DeC6cZw7EEaBu5w3pVA9in9jDYJe8suNCmVVzu78Pm6qnrFOVkqNU0
4Yw00TCrPFe7PTYVbnJY/KrLdDzo9YdcR5AGhbk9m5x/90DbvOSe+tZ0iF5H
yda75omNnW/C72zIBLOYZ4J77Qz8xUE7K5eXBXzfLKpw0BsTAlNL28hsCOnR
Z/qF+eBkjij0uDwHYl8oj7jHHkLrmHmjLNs8OLc5xo0deRj1g1cWqmYLYK7j
ZAI70Rf5p7qEjP7zsLfxS3pchh9K9w+nKWtdgIwBlejaJH+M31xmbR6WDw7s
KrOO3CNoeKus/bbsZxjd1Na0OvMo2sX6T6kNCoFpHL0l9CwTz4hDueMlBQCC
WnZ5VgC2MJu6krYXgpkl79xiSiAGG3GL3F8UQrxNc5jbhSCsj5sxmssqgqLT
IouK0mA8US2TBpsWwzW54r5hfgimjlxJmX9QDNsHJ+zSxMdwfrbLnxFZAg2f
mElrSkLRinwiT19ZCiu21nY/prHwJsN+aup6KYwK+O56D1goHah/qeV5EVxy
Fm5E0tk4xs35gZi9CL1OXSn2XWzM70s9nVhcBmNprD0aP3HwU59/RpSdCJgn
nLmx7Rys6c94XzgoAjXNwLn9jDDsbHzkxU8Qww4PlwS7zjDcK0nUyDEthzKn
qJALPuEYrftVmNxZDuyOoXp+fzgqRVdp2ERIoGZGQxF5iIvv2ipfa2pXgGWv
oKJ/gIuUpXtNdTcqwNyj3cHPPwLd/0bv7z0vQTaHviuoNwKvluntG5JfAmP7
dVf6/Xl4gpZvSy+QgpP40jfOIx5276vRW1UsBepCqKXwCQ9/dG1dai2VwoEA
M6+7T3k4S1l44CqRQrBBdfn6IR4mOXN5lKtSyBDXO7aN8zDPmiJzaJZCj7g1
estnHlZpf9Axn5RCZPnbgTffEaiqpb4w9k4Kp75cW15vSCCx1nxU9kEKKYEx
W2AjgTarA25sVkihwFARJzIh8JbKX56Gy1JoLF9ae8CKwJa5ikwdXRJUJFq0
ut0EmnxuiurVJ0FjsS/qqQuBGYpHh4QGJOgFlRQqUwmkf1I3WWtMgpWRwUig
G4EP38Y3q1uTcFBilrSGQaDtpPByxzYSAhZfyZy9CSyYqDufY0cCJ6i6I8yH
QN/xUeZKRxJOG23Ta/YjsGFskdrqTELquek9k0cI1B/V35qxm4S8oXqObgCB
iS/tNV0pJBTtOSWAIAKfDzM+f6OSUCFxrD8eQuC/kAtatg==
          "]]}}, {{}, {}, 
        {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxX040wkcAHAnmc7LJlFeYghjsZKmrvAVUSiVhJLysv1Kjcclb8khLXqq
GUlt6/ebk5fonMcl1dX5dno/o1THFcozOWkphuzh6u7++Dwf27jkbTxtLS2t
Tf/5//fjsyEB/Lk+EcsH3bulLOio1nP0r1D6+KHC+3E2C54bZEeZV6h9OKEt
Qbd3s6C7daV6TsUc0BOcjKu0YUHUhfmgkZvAjdplJcmVTmChmzekltuDFfPo
GK3eEbLWXl89Jl8BA0ZmjatuLoG67jDlR7kfHFQFukp6mFD8Mu8f/9TtMCJW
ihN7GfCMOiEVx8eAluFSgXxbl09A5K9+RxkJMLgj9HW40AA3zsTJeiP3Q/vz
sspOjTWKimx/mwlIApb/xKnDG53Q23zDQFxnCqRldzuyb3OwBDVTHUmpsPSO
55FmHQ8s7OOOWQykQd2QzOSQ0hOf0tqj1xZmwsGZGOld07V4q0Z1xUs7G6LN
+95FaQEWSE4w7ifnADGcbjLx3hdDN90eNy7KBVPOHY/Ib/zRrTC7s7EtD+bR
Itz01evx2qO/E24uOgbUDqlNodEG/MmDUXCCKADpXyGkEzMI03bmlN2ljkPf
h6BJU6MQHBae33NwXAhtmZ/9Ohw2o0vStGWBWyGkBWc0jxhsQbNoHbHu8SLo
NW33f2a5FVMOKUQhL07CVOafFgqHbUiu783Vpp+CJkfa7tHFYZhqXe5iH38a
gE6XTrhsR4um8vu/yM9AEnitt3MMR05yuIrWI4It+nbcWKsdmH5hD095thh0
5vfbHXeKwNbIFkWWuxiiY/HIE2YkRlvySgL7xFCgynyixYnCxu/HLKcKSiDG
eOTAulU7UVAjJ6NtS6E3J/dQPWcX5ryuOjr9uBRcWKNpmjXROD2hCA/Zfxas
LfKHkri70Zl6Pp6nUwa/V7XLJtkx+HPIcpXqShlwBaObY7l7kOxu7KcHnYNa
byk3a+FeHOAJXfdNnAPZYJ0fl9yLp5/mHM4oLQdlg0JX1yoWPz0Nz0/knAft
+8GCmPJYrH2R/17ccx70jzRvdV4ch4+udW1KSbsAvO3uKpokDr2lGQZCWwnU
/CHRibKNxwML/hFlP5JAmygG3avjUevAJQM2XwrLMla6M+0ScORuxVsjhgyE
Xz7b5tYmoNfsnZa6Bhm4XlY8UDvwMPAhbmYFXYQG+RfGJzkPq8tN170avwgL
uZY9MY58FPifdgsoJqHrY1D4wI987FhXazq3lISqz0XBhlV8XObbNttWRkLW
14e+q2v4OOGleewrJcGOHugmrudjlieP8KomIcXNj+Z7lY+FLl5yj1skzBes
uSG/x8dLjA/G9sMkhI2wF+8d5qMuXU8zMEKC03iiyakRPu4ztH8j/0DCrOby
vOsqPrK/jWqwVpNQOY81RR/jY9Oce0EWX0hQs5Z0tmr42DolO2a8gIJSwirP
Rp9A5mRL4hMzCojkXenBhgTmq7u2iswpWJMuEaTTCQz4pMc0tKFAKVy0s9OE
wPZ3qbf0XChYUb1gxQ9WBLoNiyofLKWA1hDmXG9NYPFQ3Ukhh4JXzSU23UwC
w5RvInVWUnDsHsOA40Dg1YEZnzZPCiIUodq7nAg0e2PmlP8dBewXZ6aFzgRm
9C838vWi4GuvYrSJTeDL3pDJrz4UPBs0eNvvSuC/1YRMZA==
          "]]}}, {{}, {}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk4lAkcAGAhphJjY3JsjqRQDUIJw28mJuykKIVmc83XuZENITSERlvN
ILm/b3SoXMla2i4/URtPhPIodOCpJKoxeHLV7v7xPq9xSLgPoaigoLDlP///
aWyWx90736WpIbAkeJ4TtJXQVroWD7o40jTTe2WO8Fwt3l+3WO5S7fXgkO+A
I3TX28mVipWA6l1h7dHoCP55P8GUdAkcn/h4xyrVEfRUkt7LpSZgYx7Z8YPm
CHFOtzbKpDZwUSKaLaI7QGn39sEv0k0gDLzp02NoD5KepDnXyB0wptmv2DBs
A8+oUwUZoXtAUmJaRZ+2BK7fnU0JdAFkThhu1OKagcdMSGGf3wGY7S3P+tBl
COJ04/sz3DA4QlvuYc6ig7Oue3/I0wgQLtBwJh0f1mfi1GRbWCTwg7rCp9ia
KHq1XqbXHw1hKi/LPfYYYYfqE76TKBY4Novybz8ww7tXR8pZivFgWlxoYMez
wpT8U/RH4YmQwBkS+pjY4tYt98Y004Vg+NT3zTwve2SK4p9WNSbBG15D7jZr
J6xt/iC4rXMSxgNWXdWxBaywpaec2pcCAr57S5kbB6MDErObqFQI2TmUf87G
FYfScgN/G0sDZW7eAYdfuGgR9k0/hSkCW2bzOzsXd2TwlTNUUtOBprYwaJrv
iRFHW8W8rtPweP2Vi/1HeEi69QkVNc4AI6A+UyfYCyMNcixMQs9C6sYoOMPa
hnrVOY/+lJ4DV46neo29N1qG+46ovhBDbAQPRpk+eCwvkBg8L4Ek/V2yhQ7b
sd6vrjVuXQa0s41jt9nsQL4+kbn5VQbIBuQn4ti+WPW7TH8yJRNEpfLhvzx3
4uGrUpJvnAV7P1ev0eXswsQ3VxK+tWSBdkXcaJCXH34bb/XlHTgPakPzUtvd
/dGcej6WpJwNMR61Qm/nALzBsx4ZKc+GWtOjM7Xuu5Hsrnqt4XkBnBK/8FzZ
fOwn0tbuH78A570jl9V6/YpnOxKjYrJyYF3xraatnnvwa4dv8kHLXOAutWif
hkC81pX8KeNFLjCUfda6rQzC5trOLRHReVB5+/Mro0tB6FwQo5ZmnA8VlRpt
YRbBeEhrThzfnA9DdpuPuN0IRoVDl9VW7y0A7vHXc5arQ3C4qfidOr0Q1L9P
tZy5GYKs2Ya60spCmHKOOjnHDMXNj9HLzLMIDJaofp68HoolOdqc3rEiqFix
LDfEUoCHXc8yuRISAscz1w6UCbCNc017fhYJF5e+ZKhXCtCK3TjbmE3CewdD
BYcqAY6zplrYBSQcTirrzKgRYNwGYh+rhIRY9aZj7HsCFFmwpLZ3Scgym2iQ
tgnwMn1U02SIhMf8XTsDZQJU0aBN9Q+TsEhY5PKHXID7F5u8lY6SsPXSoFnd
hABXL/SvNJCT0PUxfEZ9WoDVSg899b6TMBAtkt5XJLB+svCkphYFs5K/h5dp
EWg0UXewnUGBc82PZx4MApPlnd5iXQqSu93uRekQyP1KM1psSMECg05x688E
PvkYeZdmQYF22bBtgimBzCHxpX/WUODfZmVwfRWBkvelp9MsKSiURat2mRO4
ffCtn7IdBcvtlXrWMAms6Z9xadxAAbHbo9HPikDGW8aqZAcKriWKy1PWERjz
2lqdzaJgpLgru8qWwJ4+3sQPFwosH+qf6FtP4L+obFAM
          "]]}}, {{}, {}, 
        {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVynk41AkYwHFHIetsi7CPmma3RLFE0jbNy4hJVHLE7JTmp0llnc0ix6xB
jpZlyK35zZRkJemiB7veFh2KoZDkmvVsq1IyI+tst/3j+3z++VKIsINcFSUl
JY/P/e9b+aK7y/Hl9P19X7BvDDOhs0Jjg7NkjD5g9fHOVB8TerTi/Y0kCjo3
Y1jXRsqE5812ClWJKsTuvNFys5kJ/sUrYU78JVRc9LW4LWaCsZrglUJMhcVQ
yXwdwfz83XWYEm+FX9Xti5teuULVc6+xSTEDVB2IvgfvXSBnQLDkzPOGuzr/
XN3Y6wzPyLRSYeAR0MrRNzMbcQIXv0ZGgt4xeOw9maqsANizQJQN+p0EQyPD
JGYDDbIzKL8vuIRC/wiLIe11gF1GTBkhjYCyTJPG8Qt2kItzM52hPLBFYvbW
GWtIH9o2ZSyLgjUFp5YLHCygW/0Je2f6GeiKXpHW3L8emq5MVNNU4kFDj79b
WdsAUkrS9O6H8QGstN3Nh+bp+z1+k+tnJAKi+s9O/apomR4vrW0RQNH1oddp
kUZY9+jvYw1rkuGogjLgSf0Gr9nqpaQFpQBTmWm7yN2CUSx+fit5Fti1FvP6
WTY4nloU8IM8FVbF1lHzGraheeisSYplOqRM2Ck9E+9AA/YyodrZDJiO2b4h
cWAXRpzuyHbvPQdMOquFluiIot2DiSq6mRBTsLKjJIyBPNNCc2pgFlTEZsbV
pO9G45uF92+JfwGbW4nJFL4rWoX5TKj3Z4N35Y3KxpN7MLo4gDt2Pgd45uWR
Wj/txWa/+o5YGyHMKOkXNIV7INuEm+s6JISoY/Qj1Mz9WBs5ZTKTkgsuTr2S
/s4DGHJFLGJT8kCw6OoobfNE/sjlhNn2PPguwWSrpPsgzk53+LifPA9fm1V3
X3zshZvIHrlgWT6wrF9+qkdvvO5uPTFRnQ86ysH8ynYfFD2vHdZ1KwD5fH3V
wz98UcZN3XJiugB8G7mbWqWHMKub/2NMXiG8udzlPdnuhx+6fZJOWRXBw/cv
dCzv+WNlb9JbYX8RbPjEMGE+YeGjuqceEVHFcNs+uEfY9j3uKo3RSqWUANor
RuqesTF41VJ2/KMSMC4wip0cPIxKweVaFsdLQWy6hId6juCbVslfOnplUBni
yCodDUDa4r36qpoyCD9NOZAWchRdH+I+M7cLYB0Q0eA2fhQrClc7vZRfAJua
qY64EA6GOGdZuuSIYG9uV33raw52OlWuXp4nAoO4uerJtxz81rFlsSVfBLLA
9ReN33NwmjbX7lgqgmg7Xma4nIOx9twgWoUILvUbcr5a4GC6OU1s2ySCRdMA
TZ4WgeV67/Sp4yK4dvUdm2pFoJquxpzsjQhizhsc3GdN4Alt6qj4nQgYCXTX
M1sJtND0rzFViODFPqG11J7Am6ptbsafRKAmt1WLAwKbZ8qS9VeRcHh7/PWn
ngSu+1h/qsuABDPK5fIlLwKTFE89s41IUKzoLDbzJdDlg8Y67bUknHu5NoXP
IvDJa16ThjkJd/gtfuaBBFqOZ196sJkEQdCEhw+XwJxXVedSrUhwP7CakRhE
oNfYqN8yOxL+pARt6Qsm8LZsgd5iT0K1Zs565VACDUYNNibtICFacddwcziB
McPWOo40EhiDMq1DkQQODLp//JdOgk6bpkoSj8D/AMMuWFg=
          "]]}}, {{}, {}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjWs0lAkYgCVEKUSOoa2ZI8kIg3FpNeYlTZok0bSUksv3lS7KNkmOFCbk
xBj36zdjc0tpbat0Ud6hVawUXaQol02ILdeT49LaH895/j0PI+CkJ6GooKCw
c4H//WVs1o1HKnPtRwakJcZsaClRXe9S2Mc1n3DYQ9djwyv1SB9a4TjXaCZZ
NVeVDe21NuOLCxfDSjWb0KRBa/DJWQnTMm0YXhftLLxuDfoq0f3jMkOQ+dI+
OVlYQ8Tmu5tGZdag1ryd2WVrBeXtXn1fZVvgfXl5lTaPBSnvoudchHvg+JRP
6XvGBngpjc+TBB6EyNgnHZ48OvC8H2w5rxkEHWvd5FHrtGD7TEB+p3cwKPR3
K87HPOCKLzMezfBCoPtCwwu5YAU60lx7Ap6Hgnvn5+fqanRMxemplhAhbKGZ
tVsLNmBCl+2ofk8YfKtSmtyhxsLWJc2+mxPOQRzfaiLFgY01pcM3OIqR8G+w
6TnhensU5cZrNpyMghK1Ya+COQfctfPhmNbli+C5zDZ1ow6geULk88r6aKh5
s/9hh7Iz3mn8HHRfLxaavP0DPRguWMHWFMUfFoFCHr9q0IqHYfuiMh5LLwH9
N5prG90VB+Ky/Y6PxcE/fk/3iuz5yAz5biAyT4CUXt+ySxvdUNdXSaJy6TJ0
G7QKPfjuGHr6mdjtdSJUJOpMrbHwQGpr50VFjSvwIdjai2O8G4VrspiGgUkQ
sK7uBLA9Uf9WVsOfsmTwkdebHLPwQouTguElb8UQ5GjnUGq0B8/m+BF96SlQ
l6m/9ClLgLXe1c8irCSQ2XoqQpO5F30NiNRtXRK4/9m2jGP/C1b+OmowJUqF
8a4Q00gnbzxRKqN8GWlQeIfm0Wvvg1Efi89/b0oD2VG2ldnWffh94pnALTgd
Vi2quy3l7kcT6auxaKUMKDgrTza08cXf3SyHh29kQFgjy+gK9wBS7ZUfNPiZ
0DC38sBq+4PYQ8SZHZnIBHI54SnZ6odJrVFnwtOy4NGP9IlM+iH81iqIOWqR
DW1HKodG8g5h2euYL5K32ZBSG8utZvhj4522naFhOZAYr0mkU/7omBeuHsfI
BSZHMNhnFIDHdObEkY258KbXU6+mPAAVjhWpm5J58GBaTa9sfSAOPS78tEIz
H/jz4WEqFYHImZVXl9/MB21hYXE4Mwi3PUX3DfwC6O+IuXC6OAhLslY5vx8r
gACz1Xe7mQSecEky56VQoDcWIvcvJbDFuWyVchoFRfGWfyRdI5DlVD9bn0EB
66cJ2b3rBE5wppuc8ihwdT13UauSwAg74jCnhIIzVCxXfpfABCZHxq6hoI2f
/ZDeRGCR5oiW4QAFyVfl9z4OE6iioTrdM0QBbZPo2rKvBB5ZbtgtG6GgpIWX
YzdKoOlSn5trximomf47XDxJ4K3Ff/H15ykY2vXGjjtPYO1UfqyWjhRcZ4du
Uxok0ierj77QlUKbpKK4SYvEmPG23WKaFA4an8qY0iaR902VvnytFMI8J4Xu
eiQ2DwprVJlSKCr7YT1PJ9F8QHz1yUYpsBzrDJmGJKb0lyfGWUih5qVIe68R
iV593d5KNgv9ebXxChMSq3pmuPV2C/305t4OUxJ1u3WNY36WwpCJuE3ZnMTw
D5YrnDgLv9rddZYsEt91uk3+4EphkUDn1gErEv8DehVTzw==
          "]]}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      BaseStyle->{
        GrayLevel[0], FontWeight -> "Normal", FontSize -> 16, 
        AbsoluteThickness[2]},
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          InterpretationBox[
           Cell[
            BoxData[
             FormBox[
              StyleBox["\"(b)\"", 20, 
               GrayLevel[0], StripOnInput -> False], TextForm]], 
            "InlineText"], 
           Text[
            Style["(b)", 20, 
             GrayLevel[0]]]], TraditionalForm]], 
        Scaled[{0.9, 0.9}]],
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox["\"\"", 
           GrayLevel[0], StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(N\\), \\(x\\)], \\(2\\)]\
\\)\"", 
           GrayLevel[0], StripOnInput -> False], TraditionalForm], None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->{
        Directive[FontOpacity -> 0, FontSize -> 0], Automatic},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotLabel->FormBox[
        TemplateBox[{
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(0\\)]\\)\[Element]{\"", 
           
           GrayLevel[0], StripOnInput -> False], 
          StyleBox["\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(I\\)]\\)\"", 
           RGBColor[0.363898, 0.618501, 0.782349], StripOnInput -> False], 
          StyleBox["\",\"", 
           GrayLevel[0], StripOnInput -> False], 
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(\[Psi]\\)]\\)\"", 
           RGBColor[0.880722, 0.611041, 0.142051], StripOnInput -> False], 
          StyleBox["\"}\"", 
           GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
        TraditionalForm],
      PlotRange->{{0, 1600.}, {-108.18729974104573`, 0}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], {194.4, -116.80842387373012`}, 
     ImageScaled[{0.5, 0.5}], {360.00000000000006`, 222.49223594996212`}], 
    InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQDQEf7BkYJiy6oimzHyrgwMBwoOiFzc19EC4HkM9x
Z6MNlz2ELwDk51wK5BaA8kWA/BtrnJo5oHwJkH4b6eQfdhC+DJDPsGoKx2qo
eQpAfoPIOcMfUL4SSF7mGjv7foR7UIADKpcDjS+AxhdB40ug8WXQ+ApofCU0
/uAJHwCNej0e
        "], {{{}, {}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.3], 
           LineBox[{10, 1}], LineBox[{11, 2}], LineBox[{16, 7}], 
           LineBox[{17, 8}], LineBox[{18, 9}]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.3], 
           LineBox[{12, 3}], LineBox[{13, 4}], LineBox[{14, 5}], 
           LineBox[{15, 6}]}}, {{}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.019444444444444445`], AbsoluteThickness[1.6], 
           PointBox[{19, 20, 21, 22, 23, 24, 25, 26, 27}]}, {}}}], {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotRange->{{0., 9.}, {-0.00010743484803299452`, 
       0.00006120383168806143}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {583.2, -116.80842387373012`}, 
     ImageScaled[{0.5, 0.5}], {360.00000000000006`, 222.49223594996212`}], 
    InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQDQEf7BkYJj0TEwixhwo4MDDwB56I9IDyOYD8Lann
9ulD+QJAfk3EBmOj/RC+CJDvbpJ4yAvKl3BgaNDkPtsSBuXLAOUFlDd9j4fy
FYD8nvJXd1KgfCUgv+jPs+pie4R7UIADKpcDjS+AxhdB40ug8WXQ+ApofCU0
/uAJHwAXDkF0
        "], {{{}, {}, {}, 
          {GrayLevel[0.5], Opacity[0.3], LineBox[{13, 4}], LineBox[{14, 5}], 
           LineBox[{15, 6}], LineBox[{16, 7}], LineBox[{17, 8}]}, 
          {GrayLevel[0.5], Opacity[0.3], LineBox[{10, 1}], LineBox[{11, 2}], 
           LineBox[{12, 3}], LineBox[{18, 9}]}}, {{}, 
          {GrayLevel[0.5], PointSize[0.019444444444444445`], 
           AbsoluteThickness[1.6], 
           PointBox[{19, 20, 21, 22, 23, 24, 25, 26, 27}]}, {}}}], {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotRange->{{0., 9.}, {-0.002546747153587603, 0.004756834306249402}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {972., -116.80842387373012`}, 
     ImageScaled[{0.5, 0.5}], {360., 222.49223594996212`}], InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQEf7BmmlOqeuLxxP1TAgYHhaPyNS8vsIVwOBwaD
V2w3AhZA+QIODA1GF5fZT4byRRwYDqxrZ/xfCuVLAPVPqWazaYSaJwOUv8uz
RHL6frh9qMABlcuBxhdA44ug8SXQ+DJofPr5DwBwaTuG
        "], {{{}, {}, {}, 
          {RGBColor[1, 0, 0], Opacity[0.3], LineBox[{8, 1}], LineBox[{13, 6}],
            LineBox[{14, 7}]}, 
          {RGBColor[1, 0, 0], Opacity[0.3], LineBox[{9, 2}], LineBox[{10, 3}],
            LineBox[{11, 4}], LineBox[{12, 5}]}}, {{}, 
          {RGBColor[1, 0, 0], PointSize[0.019444444444444445`], 
           AbsoluteThickness[1.6], 
           PointBox[{15, 16, 17, 18, 19, 20, 21}]}, {}}}], {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotRange->{{0., 7.}, {-0.06963778600545822, 0.044577371302239044`}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {1360.8000000000002`, -116.80842387373012`},
      ImageScaled[{0.5, 0.5}], {359.9999999999998, 222.49223594996212`}]}, {}},
  ContentSelectable->True,
  ImageSize->{1195.03515625, Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.7979301137646313`*^9, 
  3.79877113902919*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJztXQl8VEXSH8mFsAoqKIrIqeuJ53ohq4KLK+p6r4iKAosKeOuqeILIjXiC
IPchAnLLIZdAAAE55T5COJJAgBwkgdyhv/7X6+rpN+mZzCST4H76fr/MZPr1
665XVV1dVV1dfX/bN1/o8FLbNzu2b1vv7tfbvvpCx/Zv1GvxyuuyKOI0jyfy
B4/Hs6SeB/8L+a/6sF3T8GG/9+cty61x9BUtdu7cKapXry6GDx9Ot59++mnR
qlUr25NRzpPf0VeUWLhwoahatar47rvvRHR0tNi2bZu1Q/XYt/QVIV5++WVQ
UezZs8cTqcq++OILKuvcubOnkiobNmwYlbVu3drabLS72ZEjR1L1SZMm6WYv
vfRSKrvppptUs5EiPj5enHbaaeKaa64Rx48fDwLgzZs3UytvvfWW/IWyqmLR
okVUdvbZZ4vKlSuLgoICerRt27aEwfvuu088/PDD4uTJk1bgI91dFBYWiipV
qojmzZvrLh555BFRrVo18eGHH1JXGzduBM5EVFQUgZSeni4aNmyI+75d8Ps/
99xzXOQpdHocSl9/EU2aNCGy85WUlCQiIyNFu3btxLRp06hHUEC+gMjPz2ei
AFD1rr6dRjgfsk9XV1XEK6+8Qs3FxcVRxY8++oh+r169mqiB/1944QW6F2+B
nD4vLemVosXYsWOprQkTJhCMF1xwgbj22msZ9HPOOUfccMMN3ib3lKGv7du3
U1/vvPOOmDlzJv0/ZMgQ7qtFixYiJiYGmCt7X0VFReKMM84QDzzwADEFeC47
O5v7evfdd6n7devWeaJUmeyX+oe0jFCf/fv3d3e9oRQwDaOvSHH77beLGjVq
UCddunSJUE8w50hUeKJVmbwtateuLX777Tc5CJOTk2XZiRMndMsT/YHRMBT4
6tKnfP/9+4W4804pHqKd7/37PTvcsL/xxhsEJAaSZHuGPSEhgYo7dOigYI8k
NsJwbtCggdi9e/eUUEDdpCCCkAFL9u3bl77lb8+Dgd7gjjsc0c1/d97pfoMI
8f3335MMe+qppzTJa9WqJW688UbFMw74GLyvvfYa3ZPon1wa8AFy165d9Z/8
7YBP1TXQQLcJdHQ0Az1NNf7ee++JOnXqiIyMDM8PpYEECDQhkb9Li8jJCk1r
164VBw8epOcwZmrWrInpzAZeTdVqXn6hGD9vm+g6bDl9y98O6KeXBomBuPjW
W6Ukj/TlYgYdgpqlJoYTpMLSpUsJ9Epo9FzVFoBs0222/pO/DYCpf5NVIUV7
9+4dkFXrqTJx+LCQYpx+7TTBi4IyIOrWrSsaN24szjvvPEyGHhv/MVqBThNK
+ds/WjersrS0NAnCYfr1UGhwTlW3pNRkDggIX2Ashh8+qtAmAEDgw1GzN4t3
Bi0tmQ/9AkTVSgLj7+p+Tk4OiRQHAKcMEhIjR7VQrB6XyQlLQ2OD8FxVlnki
T+xOSKNfdKdKOeL3Nvr/fHoJ8P3bb78NLY+YF9fgwYPFrFmz6H9ofJhqMXv8
9NNPVObvOXx//PHHVBdtyBlcq7VyGhHdu3enXzY97ZQiYvny5aJfv35EUeiY
UG9wQTCAqujj1VdfhQwXx44do/+PHDni9zl8b9myhcpxf8WKFS5EAEmhICJd
lZlcx3qGyWHch8mJwY6LpiH2gTroRxjcHgrub1T3wWBgDPkn28ZnhNi0aROZ
V3PnzlX9RYtOnTqZcNAc9vnnn7N9I/8VGzZs4McYSjwFSslv3dKcOXPExIkT
dUuKIjy0SyKG81nTOjJ+/vln8emnn9L/ltFgHTl79+6lPp9//nkJIkzBKHoL
85L3PVstRHMYuFqJsBw9elR8+eWXdL9bt27ExLikDi/7fPPNN2WfY8aMIRjN
PhsESUQMjMTERPzJ9vDpKLuwrhcsWKBRj4GjYKcLA2jgwIFMxEGDBolly5bx
Y0xEPAXLQ1pUuiW8MQw1GxEjvHqAm3Sp9Hme3/Gcl5enjWPLGPY73gEvUA3F
wcZGc+nTrhOfZyFrE/qsERSc6HvqVJrX6RsOgQMHDojXX39dZGVlEayK1SpZ
QAtOREaTicPdoEnJrRj+TpM1iZF79eqlyQFVSqre1scAFVQ4vAUu1PnhB9Lg
iAMWL15MciDYAXlIlcHQ9pUkMFKVpNCsw6KCr8zMTMgHZkIWDy5J4pU/GCKA
Fnr9oUOHSIRHAsY5isg2pddG5L+FBHaECbYqq0o+BThHcKEdyBsMIDCmmgBE
jx490JbzTKTXeimJ5lFi69at9JqQHj/++KPo2bOnEvU1iYjwcOzatYuI/+KL
LxJLWp7RDAHM4u0hqTB8cEkME4El5CETHNOPr9QBhpVU0QRnscIXhpCEnQnO
osQldWKKySqwJQaVfDPrhMeD3GavBaJ/cG8RYb6Fpj/mEQx2XDDkMdAh9wEX
nItDhgwhXpDzjqc0o7+pQhHGw0svvUROjfj4+EhV/Msvv4j//ve/hCpphDk9
VPGtTS3tl6YdZh4MIzXTMEBwiIWqGqYq0vqRO07TZ9F8axM1NrEEMQAhz3Pg
t99+KyZPnhyQ1sGO9SaBwWXfZ58+fWjOwYWB9Mknn9CQRzUMNPhC0WxhYWGo
5Hza4DYptlzV8cYYE6mpqZLvvdArLUGrgWbZhZb2ogOUmc+eV4Z+7zGe5dcm
uVEJAi/ScjciQJlSdF1lwbKeHwnoNFPdKvD8CUeIcYwlzC94TrJhIK6DnB0/
fjxxUslqRAmQVqXBAOECFH/11VdgeoIEjwBiSR7WPELluicVBLm5uTSeMM7w
KGSSlPwXqdsQdegBt/AHNXXdunUR6jYk2wcffKBvA0U7d+4s4fY5CixgCMVy
fHsiAsMT5G0/HVYL0GG5vOELQXKs81lMXEcqTrWIZmrLJsZhmUFWgzcwX0pM
2Tj1J1UGSbBv3z76VcvCobcFgqwKPf7ZZ5+Jjh070rQKRsYF1QgYhJN3+vTp
IZqfDlPG0PvhEVAacxCGE35LU0OJtwtouKAMEz9GLCYNvDvKgAtcwBc4BFDC
+FqyZAnVQRk4KYg6ZytoMarRtByKinUCg1lJkTBAnWC6P9PSfaWKxcDzQfIy
uUJI1vOMYcr1SpayQPK/NDzbNCAEtt5CFJqt6asyAYJVYyj1rMxDLkN8y/HK
MzBojpaliPGw7orVbZTxBAN3L37Pnj1b1wGfoIw9fcXrRJh1PDYeZfOvBFDp
dzB1SoLBP6NWHB6C5VS6Y/NeBstoIXo0W6tbmOXxiFQ+NDdiekeZFKCe2qoM
Csn8+fMN2yCGuPbNN9+kQYr/Gc8SJF0HujSmCvYtFa8TYdYJwDc2WKNNWM37
tttG17aeA3FLRb09cQstTLGGFn4eKWk1gznj119/pU4kN2vOmDRpEpVJJUAx
l4MHTK9Qf2BBffPNN1QHZgeTAZYnVFlcxn1u1rgtzTD/ZCgOUrQJknnfdruE
ns+w9BxTPi/5nIWIvyepwF4BhCMw/JB4KJNSUksFaAxAl1T4tP8EZifqISQH
F1ygkr8dLS2KhDe0A+OWtuONewH5oDh40SZ45v0I1a15O1C3NiaoVP5v+3tn
iAULFhRjCOh3KIuLi1MMEUXeMZRhmobGP2DAAA/JM/nWq52myR7p3Lkzowie
EHiijFsaRca9gAxRHLxoEzzzPjOEeTtQt/4ZolzfNnSGoLrDVDeB1g7KiUXg
bcQj0jrTLMKWBpwBDot4tSy4MfCH/yEbvZqY471GOULDmJ7ADFxcuIz73JVx
W03l0eTsZFuU6ZeRkVHJL8TRJsTmfdvtEoCoEgwQFYKOMgsX5qpADsxy4qod
O3bQI9OmTdNcBV81yqTmpAUP1g9RNnr0aGpbgqPHFdZmcE9SQmtmqA9fL1xY
uIrXiTDreKoptDNPwH7AkPdhqeLgRpvgmvdttw0obEBUDQaI8sdFmW0a5qdA
ix/lwk+VycEAvxGcrIjTxYVmocX379+/jmoBfgZeZeCFJp7qETzNqGNNA8s9
uIrXiTDreNjrhy7lbEFzhTNj1NLL7LhKADPoOgY8NnCq+gUn2gUOLoUSdrOH
AxthY6QyC6aSjCL2AsL1CACgy0GDAO7xe9OmTR7mnYEDB9JQkdO7/IXPKq4F
RQwzPINhhvkE9II7Uy+QxwSqovSgSI1IpZREBAFhpRDqBALhjEAglDsCwsY1
rCTZVkbCLH6eUl3CiYAldtiR0P+lxeq5SD0GJRV+e/knf+HzdNIw+cJeBigQ
mNqhcWLAQrHiicTPfV7ZwMKNmig8kQHACXSvhK6qWbqKKN+3o1WN0D0mI1QZ
5mMuKyfSc3yq6eO9TJXBs6nK9fqlWVZTlfGKtDCmI7O9aEtZlKW9syztnWGp
Z4Olo+W1Qxp2FYhzqmALDP4T4FMLMNUtM5hBBWSXGZu0yODHlmbQKgDTq+gr
UmRuHSP2D7tYJE28U+Qfi2cxnZVbILrP3iKeHrFSjPolXg7Xk9o/AU8lZk+o
RNgOA/uR7508WSTSVnaXTTYSh2Y+KgpzUrV2KtvQkAW7bFwiGm06WgWikTQ4
csrK+5/O3x7+F7RZM2V5wWBjrCuXAhGeSLM6/re1Ev0/W1bF9Xq4ThbmiqOL
XiJ+PzL/OVFUkI06rF7sOZolOo9fK9qOWiVW7jnKWGGrZeXKlURTr6soino4
NONRajFt5ScYUdaItGijPq5j2Xn0vxyxnk4oCF19Ka8x5URYnFGaCHGt6CFi
HcoefpUqAKgYa15paeVyS9npCiuFueki+cfHiTCpKz4yCBMp1u9PE+1HrxbP
j/tV7DiUEaGK2X7GlZiYyMX5GfukvG1Gcjdj80gbv8Woqknp2eK1Sevp3sLt
hzpZqpZp9oGRAv23rLOPE+ZVrdTR4ps3b5ZkXbp0qWwXEg+bFQ4ePFgqUhPj
P6cQWJCxXyT98A+iWsZvQ6NUscSlaDNyJeFW4pi5DGsxMAEQDci0zU1eLxLG
/k0cGHmFOLH3J57NECd56c3NvM6NzmWlTXdVBjzzrpay0KS8grsRn4XhichC
mHJwNWLpNqjg7ictL/4fxvSR30TCuBvF/hGXi+N7ZrMuAnPh+1/3kS7y4YxN
kHQeHkqrVq0iEQXYU1JSuFjSiegFukn6VVctXdPiMdF6yFLx7y/mkmgG7cqF
bEwi+DcRvmiSyCQb18MrYiskVvBvNOqVLia7ijUmG8EKCKMDGZU0LVXQmrt6
e8b4voUS41eKhDHXi5xDa5h2+YVF4uvFu4h2UI9y8wsNXfGkmDdvHtEPPmfI
ICZgxuYRSi1tBnHpEDBazPwtUTw9/BfxUO9Jonu/zwmEcAy9q1UZrFKEGzqD
GqtozvoZ17tW1TNnI6arSX/eKQoFC04n4B1xRxBwNj7gDcNwoWGIYZbErAhX
R1Bx21Wscdu4IDnQPSRqeEjeTtEoc+tYsX/4JSJxwh0iP30Pk/y4YTqMXOGY
DkzW2NhY02wo2WqIIqthxIo91NwnslnZvHVWKLMj4RpVhrEEhMlx47lO4R6R
OpJ29GdMT/5JH00pWkBCsBSGLHyNcha0CW9+BGUIJ4UehJGOXqZMmRJUCHWU
LYRaIwrTLN4V++BKwwE0wbXV1Dop0lb3dqg1/SFRmJ2iJ8sjmTnirSkbiFqz
NiWxtwiLCsArcrIw0YsKcsSRBZ0c1Vl+y996PUyKCdFfigs0M1CKj4JC8hZF
lG6wU10eumvWrCEky5lODedofzOaX/JWgg7jvDPtMEOglUR7INrCtEI1SGU5
URGFJk2aFDD4OMoWfKxpCuUSMYWlpalP9WeYumTRvOyQZR5ZNJq6PuYM9wpe
BYchjo0hl0OYhrJjxnQnbZmHdLqk0vszfiPqTlyzn7jCZuKUeUhfp8qwMRMx
McjTco0CwjIdes73R3BZH7FXICC0VWhFcsYKKMo5OAQURT8gXXBhuxyYKkQp
TR139TZMEbJfWnntl6JCr/1yQNovYxz7ZbvXfoH6AbaD9ijHg91+GcFkxQzU
sPENot3QxaRbL9qebLWlOzpYCNU6ZcJBRcV2EFyQx3LAqoHs3MM8iwEOwE2z
xkZUuLEQy4clRVii6enpAYmKNqdPn04iGMMVS1ul8Rj5VH9aIbYg84A0Vloo
Y+Vbr7GSXNxYiSRjBbM8FAGDOrmHHXtl/8jLoQdXV8WX3dJcPP71fPHENz+L
DQfSYixghGkKdbaOY0zB6oOVKceMJhF+YyziOQS6ms4F2zwK/QX1sVKDcDuM
JTlCbLKWqQQLDns6wb7oAqFkwa/HUqWnGJlHNkmT5CZlkswyTZIJUnJBgn3g
Y5KsX7/ebpLMK26SRIoVcUdFm+ErpEkyR3T9dGC0hqDMOi0Tg4OKoC5gLklK
StLEAD9DmElNlzBlOhdNYpyroMW2LKggqCvNR/9DJZJkLrgT1YcNG/awBcIQ
Rwn7cbL3LxIHRl0lTY3rpKnxq83U6K9MDZ5VsBMQcStuE2NkcRMjUszYmEhN
vD1lozialWtLXRG2ecmU/ub4APuALL7ON5uJiTaUd8AqurgMSkdZnNw+1Vsr
dGVuG6eMgNulERBnGgGfaCNgj7F+4HieoTU5DQjhtQA+cXTKGW4LoFBaAMOX
OxZAjzlbyQKwYfUu4+3DkSvHlsnE3Nyj/FllTyXzHCNNOeUg0CE+/c1eFb2+
4VO9laYZ7IA+yg54UNoBR112AEYQaPbjb9rzCfTC/QfG3rt3L5suJwtyDVOg
o2EKSBVYmgJ9522jlgYtIVNABxiZUDWjz0YVkVDIb12YOAjGh2qg1PVgd/T6
ZQ5eSAIBQUiTsKeSKUiB06wAo+HnV4iAh+d1EEX5JzQrxEuj4cXv14pnpdHw
CxsNkdQ/jCCwgt5r7LYbUn/5uLjdMN2xGyatdewGr4F3l2KACkikZK0LGxcM
Aa0DTIJ4Jb1h9/8hA/hU/7ciUlHuMZE86wmHgMs/cJkZGwwzY5vdzJCYdpkZ
k5orM2M4T9Dd+n8lHh0wk/yAP+9IPtMCy22qrKLzOvlJ3BJhdqCnkBkzZpDb
U5fRO4TEGkxKeOg5oIZJDtb0JTls3uTkZFdZebIVl6FPDDf8ulG/aogM9phC
cUFmgtdI2jjY10h6deI6kZh+gidl7KRUBpLHZSFhnQEWUvxcZqytScdEq0EL
5d8icUXTe6pZYGDGquhcUyUmiMHsBM8EmArWEhJChyR5CI2FqHu95bEQSfWo
Ajrv6GaR8N3NjvUUN9O0niYa1pOU65o2MPP4khgtbj3dIK2ndbygs2z3EfHs
yFWi7dAlotG1N8MF4bHRrZmiR8AMUrXDkkHKTxfUFqgDQiJ9T5m1RluZqRip
xWdrPbNMLe9ZlSqzHqfqLKlesPCFo155PusSWKVRjngUZO//2WuvHlzNowA+
7YE+9iqPdl4agwHNCb5gbG0Z5TVZj+1lwTVtQwK18s7UjSIlK5cGgKESBUqi
dX5Ykmj5q4tZUI4J+VryJSQc5hyL6znaoSCK8fwqBbct4S+LYNs8CJ8Ds/15
Rj1m8fNUu3i/cePGuZLtnmdp1yYKr7OUcf8YImVhG5/qDzPZt483bOzdpo3d
Q9nYI1w2thOjB8cmtGvEdxSP0evhtbWzU1y29tBlcdRmz7lbxYm8Ar153gSt
uQItlKRcZwWblIvKbXVXrlwp4XBSRSJ2KhResmURDgcvBdok8jvipQc18U+K
9F/7OcSf9oAoPHFEq+dHs3K10T6TjfYol9EOC9qbUldZ7gs7K8v9BbLceZ8k
1gNqX1RPdBw8m5ocvHS3KCgqOscCHbtuypZRy5Z5xea/s02zzCa2ZNihsgmm
fV82sYVxDi8fUj/AtCnMk0b5q45R/lN7v0b5irijjGEsWgE6bBP1WuRp0iJ/
zGKRR4q6l1wu7u06hsg7ed2BmhZognWWhnOc2ghgG6d+CRCUfUKTPCO7KDdD
mr2tHSwtez8Ys5fX+QB9XFxcCWbvgdQTpOY+OXS5eOeLUTU0mMEuFPhOqu99
EyuGzfitVJOqDcG2gPaycPgG1a7tWIkogww+Td2v8FWQmSjNxLuJIMc2fsNm
4iK3mchiBNYtvHtS1nkD/w5vsJmJm6WZ2GHsr6KDpOimxHSbrA+8wvmrKkuS
YzA51fEhl4UA88KBZMuBDQGQfJ/CRd7RLcrAu0waeDNcBt5ax8DDQr9p4CGb
CuZ7OFVSU1O9Bt784gZepIjd5Rh4L09YK/anHq9lgSVYAVMRaOdc1eEKrtfk
sZzxEYA89yrsZR9YLC2PxuLAmGul5bHKtDzgSmfLI8cnKA979Dgozxtx4izw
v/RgHbFvaCM2QTxMqKnrHRuky7SNIvV47vkWqMpMKHq0LOSpT5+lS1UOc+w5
2ubhJNcAH/Mly21ZyoMdXPReLRUis7Z/r5T9v4v8tF02ZR+LYWZUHc/aStE3
9fxez15EEnD2R/Vden7vPn1F8849qLneUs/Plnp+LQ1LsFNKRQwpZ1icXerI
cvhesJYK34xUDG1ulxJnH9APx8HccktJs88/Ne69avbBaf+SavZhu5q9MZGX
KOH5QtBgcfX6RWpm9Ov1RP8+PTQJJclEyy7fUDPNX+wB1VpnUKpo+ciRFyAE
YjvNvc+cQ8gk6gWqrPSh6VWsoem44IfFQEYQn5S5NEj8RqX/xmUbNwrhBEwH
Iu/dTBeo1otfV6p1O6laH9fk3Xv0uKlam0FyGKjeYDdf1bqba7FLClHx7jRn
sevWJ18h1+aFFpAqkrw2HToQeUsfwh5lC2HX7jHANWLECIrVlFNtsEFyIRK7
hapgqvYpy94tptr/h1X7g8dYIuNIP6wPgrcPHTpUXLVvJDI2adVeKjak4EDR
id11+CILLBVJZZupaqOyg+JSJRRH/B5i7nDBWsciujdNRNkpSbp3C4Xegqwk
kTT5n44lsGEQWwI/77BYApFkCXBU3b59+0zdp/kNF4id316pDII5WvfZnJhO
1gCsAmkdUMaOCptHQx2bTLVSJOTGDAWXHKKpMPXifyxllNP4u0uh1zEybnGM
jN3TTSNjkh8jA/MHFDfEu0kIufjxO2uLnYMaiE1fNpRGxlqm39Jdh8UzkhNe
nrAOZnY9CyzlZ9GZU6ev+WyjX30FdIjpqqHmIkoBI23WrFnBBoyHSDJ2C2cf
WOI1PJJW2gyPfvMcw4MVMmQsGzp0KBkcTK/MLaPJ2PilbwMxqF8XM9D41idf
pWYwRaYez1NoqXihycdYFbMCS8wPbWbBKCdyNFN4zNo+QdoUfxWJ3zcVeT42
xZyt2qYo9FlAYO0Kl7lzgwK/VqkFhOkPuwwLqYVKbbQntdmyyyCRLUncwALa
qaJNsI6RoGaYOw2EpK/5tERtf8ZGVyQcVBhIqeTkZFcknFL4j8x/nnZfMGpP
SIW/11yHXM06dZc2XB+H7UOaa6ap1mxra1w/rMj260sNkZlvZxSR7v2Go3vP
bevWvVMsurcTVMCxZlL3ZGR/1rebmPlBfbUjoqvLs50iyYb1VCB76oaEiy0A
BcvCjHGbZ9svxv36OsqTqX2a+LuqUJSXKZJnP+kowLFdpAJcoDG+McGrAG+1
K8CbN2/mYuzGXta7gRTqDcXrj9ThCXifJNtL3zsK8LLdRy4JA7Jt6zjlwt7h
RzsfeAS99aDWWweaeuszSm9NSNOBTvBpKZ3Vwwyee2QjebDjh/5VPHnXhWRD
nqnuYRK9ouk/xTPDlonnpOK6JemY569hQHxIXG5t152dAO4E6ELlLswZ7Xkp
W0Xi+FvlhHmpOL5rmlXdnO5WN/lMbdTRGeuwJ3qBsyeafNpa3bzuvifFk0OX
iccG/AgCEreXWoSPlRPC2wOXhCzCA5kNFcjrTRROshNixYHRV8u/a6TC+ItN
YUQQeI5PjAwcKkhKKZGuY2TcCY0Y6T+sO0CtPPjJePFJv88us8ASWMefrsqw
NXVrPKVy0T7MYJFts6zLguzmqgw+UChs+MVL6az441ddJsP+/eJE8+aiMCZG
L6XpdoMj2K0Kn1k7JiqV8jaRl7rTVCl7KpVy2PK4YiolvLB4c0QGIdGu17zu
LXoqX3UxlVIywTdLdmsmgEppS9QSrKQKByVDGjYuDWiAlNEbJ02iX5zbs6S0
A3UU0iELsW6Bv6lTp7LNg6UIRJvj10UKQOju8IgifAautL1793r4qCvKStC6
tejyxBPitTZtxNJLLwU7XKR6QYQ0ZQ9wOCLaPzPcop5IXzvA0X2n3i8Kjieb
qi/rUNM3JpjxJFB98YaIFvN1eI94tR61NvaNei7918ZbV5xiPrBZ7aGOaHDE
BsUR7PszkxCwxwZObpSBfBjxsP6l1VxH3YaTlHMUjBo1iiyLbdu2MUN8/fXX
dN4RLizwffHFF5ohKFfB/feLIo9HJJ51lujYvr3IO/10ZghsHUN4VuG6db4M
QW90ExOvKF8cXcKa+bNSb8yyaubL446w1oLNtOAD+b5aa8FG5UMz/03N9PvP
RZANWi33YakrNAzBzp3vqzIMOSUidVaP9IyskBkhrQzErqvKzJQEbCtjNwl8
NRs3bvQwhZHsBmJi9uzZdKomToeQz7AYQMg4NmYKLTGiaUVseKtWoJfIjo4W
ndq1E8fuuot7BupX4hjqAwc8Acb5jYoyZAjMedpqCPyWkE6GAHRJaQjwqhYG
uzoBTM/clJNp0l2ck4mnaB8WaWwBJNihXUOVqUVbEqksWI2FWw/3YUrQxupl
EfiNIQavGRRROKb4Hs7LxpAHBT746GPaYVwRHMNlZkKDegp9WPCEExdONGm1
1FGgQk3CUhhQgdMjpBzQ+gCYCK+BzdJYTpsxY4aWCZTvoGNHMfLxx0WvBx8U
34KL9u9nzoGA6iaFUQmc8zcmedZBcXDKPY4ts/4rtmUW7zhs2jLsBoMvEIvZ
3nNwHHul2fXKAT/C7YD3MUKvtgASGudE+i4bX62w4kfIXqVuw1pE0ABvlkFI
0bRp05htsDEdflvMOJNnzqc4bL9sQ7AGyywsqkEWuHr79ewJLYMJbcuZwITG
m2KhDRIR4wD5E6Sqxi2iVwgi6B6Sd+oa3AYWQdhEfHw8d2QmVIiTT6QnJ2um
xbz1Ic6gmDkzEMvcoHrIS9mm7bCsXVOZZX5Y6yjy7zk2GNtakKHs8U9PT+fi
x+6oLXYMdDz+OYfWMMOYaz+S766xgBEsw9RUTfosOzdW2PUjs5lhsIyCHhBx
ggvLLFI3ZoaB3IFhD4b5fvIsqGVhlzNMaARYQO3DvQ1e1rHlcmDWgWKAl8Nb
YA0J/8shUFf1gq0BaM0UOViZgcjBGhL+kOORmzNTPWyQg6uLc4I4z2V8pC/+
fpGQQDpJvBUz5JmBXDZl4grTpjTNCd/oJ46mAbVcixFbx9oWI1yxbsovQNIi
JLWEsyb4rGxfZXTiK8SZw7DAjubhagOhgEE5npmFMFVgMQhiqWPHTmQIlJmF
Isx4CnDGx5KtpbzRZLYlnair3hEvgYkVEK1YsYLVF4gOKKlennSagUrDf+PG
jdPNcC6KLq++KtauXMlMhA1/aJn+5O03pGIVGxsbwKS9TjWYtWOSY9KOh0m7
g/kFbveec91mB/MERrVhzroWSFb3cmXIMq1Z3zUw2z6AwN6IGupt/SykN1bw
+QhvZhnIKuxL49PtIH2kwsksg21qIF7SwWTRq+8AyiRWXtpNoaxXtGqVq8xc
LbOVsY5sJkpqZtZDZr6cHL0mGKRr41qFtPS1nytr9j5pzerNV+aKwPQNCazg
YvhhP5TLii2eFdhlxfoG8tn2hoSmsETrxfmhPywX7389V3Ts1BkEZF3IlMVX
K1DgoIcBBsEKmYyof+YBbPTAaMw8ni169/uMTiItLx4wXVpTucyhobtecHTk
14M5mrLkv1Zz1GfFgRVPIFEdsaaDtLBKNON9XiVy8maZ5qgRyvc3CzSh6RFR
oveXY0SHjq+IDi+8LNq+MYD856yfmCKSCQX+gwiCpMU97PTie0A+4lhxr2cf
J53k75WIJOqYdDA0D89p4xiaS98uZmh2YEMzybrilJaWplecMg+I2F7OitMb
j+oVJ5/9L6QyhDRhM7lonanrLOdPrTOxP8GUT2aGUS5jsmbn5gf0OwQbVW5L
WGPb/3SKx+dVTJrjsAlbOjbhui9YwV+y07EJXzFtwkiyCaEVQSU2UsdwzuD4
oZfoJS4enT77bm6ywBLq6LStbg1S9UvyI9ZXLZUUfR5sxhk4IQC3nMmVc8PR
1s0LHuVjZSC3nkKNo110Paw4KDbTZWBvtWSqn3VY1l2v9OxzpaJuXup2qao1
UfbhFG0frvPah2le+9CMCJNapXeJzpW2mMWDTzKJm8PAORxv0WXQUjFy1mZa
rHvP554tFqMkrqqn7gQTHx9sKhtc8ByCI+HRjrK8q02IXKuZjupW8k/EKxSi
sxOXkX3m2GjLtY0m2QjbRc0lH3YZw6LGsPDdmfLiA3XE3qEXczpij2mgTfDJ
NnFLGQjKRNiTlC6Oyfkfv5iQgRa/gyNkNMe+Mwwc++68amWRmZlJzni+rBln
vCltIDzgw8L2fJ1JoHTTge3Z/6myH39UZCrHPhw/Tvm+h0ooX659OCtFZWqv
XPFcKlgMTZMFUNbOyTSDOEb/dpvRj3wI5jo2fDQqGQpd8FKblv8nzzjr2HO7
uvdc2RJU0swSkuJpEz9cD7nSD6edcNXLys6n580y1FGnMXnFU16hSFftuZRb
P0FUwYoztddDY0vt9WBxhikKXhy+SshzxBfOAoWjC+Hn3h0+qQqOPyXZn5Ls
jyDJfG5dph5KX/eF48Cacq8/B9a0DQmsAsNaxEZJJO3RwWtuH9a4N91bD23Z
XZtYAPoPPjNQxD58P3uFOEEMzJxgk2pBEYICyxY1divDU2mLpQ/V4vVbpgae
a7eBGiiueoqxXWWKEW07FWz9BiD0X5lG8HAtfcvxcM1pA7eJx1wvRUo05IxQ
Xi6PGQ8NXxH8RrGxsWbgheuEK8PTZR7s8ONviU0tUNkUaJv7IdhkXMGWmX1s
ijsS1LOHUo4HVU8dPFHie8Qnpfttr7JCL1t5uMdWXknvEyougtrdVT2kJF5Y
BceiNawJPKeTtZZuiHF8ohpKBtQRSPBUbDgJbELxGU5y7Ovh5KSisA6TSxTi
HW/iM8qb+BaGjfYmIgS61cCFlPhxi9ebiLeAVQw/zKZNm0w787rLzhebh1zP
Sfp1EILP4Rh/twD05wgJ33uE+mzAfXPVQ0pDhgBJuJkxwKCn5ubmnqoRUZc+
VZqCpk2dNAUqstfJAmLE6V2sUCB1AtINwMHpbscrkuoiLr1b/69Y+cC8q5yu
egK58/oLxNpP64ndgxviWAQeAj7HIDbVPduMG1vQBRsXYCpmVDPBDjMll6EO
M+C5Rj1mNlsftNhR4u68knKNnXKCW3KKmAT36bKRolBe6g4ydbHOnbXzByb9
ZOU0xW7KtBN5prirXbs2fUM1S0lJ0SxwYv9CsWfoXymyZsSnrzILLNjmOljx
DgssNil4TwDCH0zJCorw6Vk5mvB9QiEPVQsLUSxpegIQpaHCWU7icuUEvRoO
UfZBUI4WtZWyz0+OE9Tc/PCvf/2LlOU6dep4Nz+4jmQzXaDj+QTFmc5xJXf+
L1Dm1A+cBgqzWbumKD9RE0SmmX6ilu8O0Xsyff1ECFKBlt2uXTsoT679Duwn
4rMTTD/RVz/vdM5MXLBd5BYU6vCGPxy1OP2OkfzNpBb58phGx9Z/qezellhc
ZBohkwrSUlEmldYv0xIh04GNX9AIiWd8oziGvVxXW8BmFAedjz7LfT46jSi/
093/F8q8YmDfp1km2skiOVXEvkOIQ7h4MbP0Gq9ZGrvriHZzIORXmaS6vnlq
2YAOdUXfPr20TXpY2qT/nezYpLM3Jf3DApI3iqpleeCfOjvFWOdYuaK8LApz
IStnyZsuK+fy2xwr54lBi2DlsD8L0WMw/fBLB+e7ziAbwvN63JEs0Wn8GrJu
VsWntPCH6z8e1/PmrILjyRQyRlr12s9YtUJyEdKqPyOtmvVGGOaIHnQqOZ8+
h40x6tfuSyWt+gVo1ckZd/8voL7MKpWJ8EpeDyI02J206ZA02B2TGM1TDA02
9XixZX9E3uvTeIodIcaYnrdVKq+ykdel8nrwWHYL/SZ/UIFeW+ElJ3GFV0FN
iHUrqD0sCqqjcmJbGeQ5VuszM3kOKHZmmKmlfrfa0VI/klpqRna+RvLvmtkr
hhgXKOxl7ZqqNNFbsVediUHpAN8d7GiinT9xhSkjoBeEQM77YmHKfaxKaF5B
kfhykaOEfrZwBymhLS1Q/UGJcb7C7LH1XymV8x7scbKrnE7yPtZy4Gcttu3V
cn4WUyIzJ190m7WZ2hqzUqqaJ08qFfiPSQmaDWox4kjV7OKomrOfIlWTp9Nu
/b+Ws+4sOfuugJrJMy+Co9SBbR6ml/vQqg9dKx/JGTniTaVlztmcRKj/I08K
vPXZ1Dex69fUN5ERDwfNPi51zsubtDC96kjXgDhO43AfnxOdeDbefThTdPpu
jWg3epVYvTflXxZYwqPemyF6I2dtohA9XqDpHQoBwqr1+HTK+8wcNfN+pWYO
iFKwcw47Ognp6hsNIzeSdE0OnY2Pj2e0u9TNuB8Z7WukugmUd5So35Wc+YA/
tIeR8wNF14ZEgIoZAbxHNC9tl6GKTmRV9PWvJpCw+M+3C/ypoocPH7aqogdX
MxV+2nKQVNE3flgvDh3L5tV1bN5kMDiJOISZ2j/oCfZY53BQyxYdRNQqF6u4
ruqVPEI33yxEVJT2CL1s0IpaP0dhMSdppaO4jmosFdelZnjpkFjnlJvmb3wh
atetr6dnLIsWV1i/symsciYW41btpWa6/rhZZOTkq/wozv79Z599FstMejkK
R9ZcffXVOCHaWd0vl2kkHIOpLHnsQyaoxSFrEtSn+bPUY3AkPXv3hRT4j+yg
eUe3KHqd4axb1K0vXhg8h4jz0qBp4vwLnHUMXPDM8kFzUILNTDRO5u6+3gNy
fJTiL5RS/LlUiuVvF8FvueUWJHLw/IXJsmmTOPvssxHUptFXESPTFk8eLOnL
MUc+O42C5gzLckqJnBEp3nm8DlFvcY/6yKHGOkndS64Q93Ub62T0W+8Kf8JO
fohlThdeTCP/TzGNHOMdLY2V4x8aOQto7FKtX7++cZCIs/Ede5ulyqPZADut
L7jgArjgrOFl4WaNMUGSvwLS7ZezgGAq9e3TS3z5guO+n/JuPTGg78daP0XG
becwnWXinc9HMS/gRRGrCltZzrTMC7Yjbdk6kHMzzdGYq+duOcg76TDZn3ba
aZThy2kmhuZuSIgqVaqIxo0bi0svvVRcf/31qKtZBeiOjIwU7du3/x2yhd/N
Cc4rliInf/NQecGyHmTyAtkCen7OPy4mvOUkkxryYl1kDvWY6xCX33Y3pT+k
vN2J6R5fMwXQ60TmbKbc7Wum7JJmSkdlpvy6N4Uj4yAXPZJbkcCHTc9//OMf
VDZ+/HgdaIC8pFFSl1m4cKHmgttuu01Uq1bNe2pfuSgKodLeTyQ3Y7SMCfuD
lQpfGtT2aeIvClBKbdnofLFx8E1ErK5PIYlUHx7817Z8Qjz57TLyDUhBwEjH
JKAsJM0JPgfYMsklmbWJJK1UDvXCgD7zzDMpV7IvyZGWk7GBOBKoBRdffDHk
KVfFzitUhbZgk5vhMXZDpXo5Z/cPG9kjxS1XnS9+6VNX7BnSEBmvWdmnbOGt
X3GyP/acgOyPmr4c0YMZzWWTmSe2rmKyz1U2GbxByRk5tytYYmJiRKNGjRjo
YmTnskcffZTKvIfrRdB2RJTJqdQ/zU/hmC/nUwLCQP0qBplb3lJbbB90idg+
sKEYM+BFj2nvwSdOScnfHUynHTEFoOfCLw53rA6jcdl7u017b8xKx96DR1bq
gR5mAkSjg5A33nijJqSNCTp06EBl0sTUZaNHj6YyBIj8npig/I4aKA3dSfJV
VSA9Iy0/BB+u+6wBLD9zEaT3T9v0mUi9+/R1heNAS4VypxIa+Rh97lNRTaMP
KyBoE8YfjD4Oa0PSAVCuSZMmAal+5ZVXUtmQIUN0GaIdUPbBBx/8Dib58JxZ
EIbxzNHyGM+w5JByaXHPBuKrfu/r8Zl6PE+fjTRl/QHWQNiUA4Wx5OVeYTEO
Q/Wx5zKkPffRTMeewwIk7DkOj4O9A0W+Ro0axSgMQc5zOqRdpUqVqHzJkiWM
HKT7QhEOs6qwoV0u/rcAJItReITF1avNuYTjqdLiKsrN0CTD8aU4XwU+6qW7
DjMuOA+sFCtaNXfMLfdRqmxuHZTmFlbnMQ3P23qIgT/33HMJzcnJyaqZ0zWV
MDUjmw2Sn950001UhvEI7mAyPfzww1SOw8p/TxI49FWFAGRy7ElHPa5/US0x
9nXHT/Jlh1qiX5+eeu3Gfb4pW6FSnLFSZ8QKuc5YZT1pZ7LXIlq7L5Xjsp54
4glC8oIFC7QCxkTChi6pOtP4kTcvvPBC3RnT6JJLLiHTWOppvz8ahWt+i1aU
ulyaL7M+uJAw2+1pJwcuE8jnTFTGDxK9YaZ2KjmfXvvlMtN+WR3v2C9YXYs7
ksl+Obi+QQw5qXvYacEEgvIH+YoZFLIVefuYCvAIR0REiHvuucd57pTOZOUk
5BilUh8U24ZcI+K/bSgmf/4sL/pM3eA6/5T5G9noeNFHbxPxGhjqYFamy+xN
SdQIghoPZ+bcrYox6z700EPioosugm3Fk7FBGu2Ih851xhlnUJlf/1GF2ZDl
RArtuj24ijAITGYfWMxKYGHRSfGtWt3ppc425Ueg7WO+QepSqbLrBZ7t472H
rroVfkT3oqWPlcLvsLCTh+Oyyy4TLVu21Ime4LdRFGEtCpEe0AukpVQhSwCn
mDQ8M0hhQ0IHwkcKIa2f5xdSpBgQivwuBXoOjiRbknVzOVRsqrlztpJXNc8t
KBQDFjiqOSLmoZo7oTExlC8Kjnhs1ILRVblyZT1amBCY02rWrAnXZIWsnPIa
TEUn8ioNYck9C5/4xm8I95jn5XzPYhDNaxV83QFT1iClYHHV+zV1WGp7ate2
cMhMkpGdT7tUcA+7VuBOsw2d31MZ61ZwhEDJxGQMh0jz5s3hCDexhgtiaPHi
xVEa0WWZLH1X/d7+eokY99NWWvUjv53n7HDlHGNdw8yXbrMDQ9dlOYqdHPxw
7GMjY5Mm5OB3yZsY3RHOt8b/FPsl7QVpN7jMDdyDubFkp3bsgTzso34OWaoc
qpknvKYuew8WB27bmFSvEUhDBHvcsNfNT9XfE3+GVhZplpkrt6ZA4iFvCrMI
Sz0uK0nAmTsv1QqjVc8PdVjY4iB60r0aYU2alpCQUEnZsUZm+NCGRxByWw8U
y6qoOVC+8Y60Rtb0gbgw1GEb47KJCH/PBZuiEBdS0iOvADyIyk1owwmfnA4p
BukFKeabC89GXlsUkkPe8KRSi6EqsbGxtjTuHu9KZrC5hwLS1BLwoGhKFW9S
5PSXsw8siyHlj639PRcsiyPGBeRFzlmQHFOARFQgcgbKiBfaaA1PKqloQkZy
crJvPnWbqCnncWrQNJqZTkOvEvjxy/lhZTevRtBTwIP81rq4la0jdIZAYche
WPbIo2OW2agaKDFYINXEDEhiqgZMCVQ9pJRA4H2flOflRlZLIIKNrIr59Nup
RGZMVj8s7ebZCHoKp+hI9tZkLSFTGkQzAnJAUmRK03MRvWOow3OUep2A64FV
gs0rw69lJiUPN6FmW4jhh2cccGr740TrY0BEKGyJtkAKUA2robbXNadAf+lg
TaKMVpzgZ30uyJQmLL3N5OLh0emLkyDKxg2qt/P9MZffzEShZDGC8IN3vxJW
ajxRpjZKF4zSDhYckz8lpGwhTFkz+7dNloaLuW9WvfqQlS0hH+bgTGu2vDah
5MBZuXKlh6IdJS4R1xwMLheWIxY4o69JCbJQiHaRlrsRljIbPW2Ol/ZleLtw
x1YrLCxXt3IPb6BjsfOPxevM5OEC3QkIOKM0scEa3TAR1IQYdEiIesXh6hZG
FlRR/OKwm/y0XWS+Z+2Y6GCzEhA8wNJBO/p0pOzQGRvFe4NjtZRdECQiHOdZ
tVJHyUpJ5WFjETYRbCjZfqgIYX8iXBp8/mt19XpgYRzlxX5P0ICzABWeOExn
5MIrV5SXxWsYvEB3ww03wH3a30GjhKW9atOmLRDK/K44BxU3WtUaNwoJBOaB
hEfcIPR1KaFCxVFPBTtcVlhAwQsi+E4KM40reCxRXr16dfHggw9S8HZV1eTW
pGPk5Fy/P03zMN4Gq6jwTJ6pygqzj4pDMx4BE8pfzidOss1NXk81WG2DV/C6
666j/u6///7+ATjUpmWHxqElBG1WsQVt0jQMUQ9CqNEaOGBXYboHfcXQ8MTK
yK233kqYghWJCFecLlhNPY5+gAFpj0h54pQhpwowPXndAY1p6MIIqRw6dKjC
9OkibWUPtfvtc51mBOl5sAcXO9SlKHAJdywmS4p7AqHaL2f71E9R9fncV6gg
iB5DlvygIiarWCMmcWGHANAOWcAoD57NP1C3QEQg3Uzbj8BzIFsCoUfPAw88
gPVa+sUsjCRFqAfpxM/ihBtkNsQxVTxLId4dWfmFMYtiiaVNmzb0i2dbpBLB
EfTYlButiHdk/vO0XQfXib3ziHg5B1eTSMI6XkpsF/1806ZNCR4k2O4XgHg2
fTkQ8WyHNwcV8BhlC3jUKIVwR3fe+IagqeecHxBDC1LXXnstvTX+sHKIlV85
RHWTCJnBcBLGBIpFLkQfm9jHPAR3lQRT/pKDULYPo9i8QDH0I/lRt48dDepM
I9k+PiMoXTmy7ZgUH7h4F0V5mHDANYb2mjVrpushYUfSxGYkEispwYisQPnp
e4z2MKy705Ihktpik6s6HZbgPLKwM0550e921113UT8Q1DbOoM+GAVjAdhJ7
wHDHKFu4o35vxBbC0vBH+maqDdfqhvIauFigMq0n49WwURCSgyflOnXqINyQ
e0RvWLo0sQ85f/rpp7vKoBZgT5Isl/0juiYG0YouLmjVqhV1ISWQgr6yTu+M
mK3RK+Np+Ru/keH0SGYOvyRColEsmUN3CQHmZoLKtHILgmIz5pEFLzBDUIS1
ZASWjcfjZlAxtibjQrY1JKHGlbllNN0ryEzg3u+9917qKS0trXRsYJMEgSMh
ueuSrDtNcYv7T1H8XcVv2ByDEEMV3MStwQ+Hl7tTPsFlULChvJi9Qi/CliJv
WRQpfsw0mIoQfUDxPZL66nwzfd18881aQWQlBRGRICv+EtNPcPFEdYwKsrNI
BDAEu5IzqXjlHm+UN3zrkKFerbYKzQegIMn8RDJYXHGZByf/E0tvXD0/Yx8V
I6khriMLOlGABi5YObh3fM9spgh22+I9cCZyqZjBdpa7zRTVpLV4612kdWKy
VLyhkl0x4u6772bVh9rDtAHyy5HqYbcglhcaNmyoaQSDCs/UqFEDvms2DeGn
B9dcf/31mjFxsh2I8crEdR69zUEyK85DQvnqvSlMI0Q2Y4H0u9X7dPhDzqE1
PFC9jxdkO/vcoWjt/IEFdsLYG+h8PVwZGwfTbWjB2DoJQZ62qodugicGqBhy
OPUNhT70SXMblQc9siLIWYFer7rqKo1+uPxRBj0fF5xG+D1//nwP+1ARx4Np
ly8OjJPTrlQRGjVqJD8hl3FxhO8555yDoeVLhtcmrdez1oq4oxyUpMkFsnSf
Tdqg1q9yDv3qCMexf/NuDNw83IlOn/GInjFxwC10J1z4xi53xEThwsFWcpBo
AmD2atGiBYF67rnnEgEqaTSzFW1He6DJzMcF7kMA3hVx1llnqTepSnMlZFh0
dLTeMvDII4+IunXr0tSBbTIYD9gGxZwKz6rShySWatWqJT+hweKCZwr3GjRo
AJOFXxgpeIBsJKyT/M/FOLYERQggzszJ5w5wEieOikMeR14DZ5cCLOWighxu
wTGeHSlWkJXEFs1rr71GYERERHgCs7e33IZd5+w0pQ44kbBeCQJGPp1iLU0J
Ai8E9FSYtzAtcUouQ4tD4oBNhEJJbMeoYqgFMLDVPM21MavhIHUgTuqAkQhn
dHTAaAoa5QupohH5kJSezdg6WZBLIXROrFCLSGThZHVPCg39frxbC5o0eocq
x6fpTA+FDX0QhfGK9mrXri1bxzacCFGvXj0q+/jjj/U+oaefflqHgGP5RFqY
HgpokeOej23nC8iEfIVo5gHLitGzI1fJfhwpi3zXKPv+13167z+fdg8MRCJh
F3kFLubDFbTR1bZtW72ZgDqdUQYkwCRBY1gnYskBLzjKWrdurTNRYKrDmIM+
6E8rlPXpORzdzC8/dX0CH4mk218ed4RT1eqXT/2lm5MXaNFLuh7rb8mzn9Qv
zyGsWBEp48s7WzAwNDBkpJBhmLFKij5kXxo+rKXBQfn+++/LX2+//bZ8f8ge
82J9QsoUPZqkLkTvCrunoLCIu9h+KMPZFPbjZs3fEMQ0kUqhXJR/QkfB7F/E
CcM0Fu6QQhQ9IT+At/84fNALq/d8X1V/7LHHqLp3mEeINWvWUJlULvRS0TPP
PKMjHpkI3RX3LtqerJ/drDxc3Wdt0dBDECRNussxwjYN46on4ufwHqli0GOz
sg/0dnq9r/pAhCYmAZgxUkyxKIa7CO1J/OtX6dy5M5V5N0k7uwwANgbfwWPZ
/PiU9Qc4aZ3yLEVqsOFgyEvZxlXTVvUsxpFXXHGFqFq1qpfxfF9JeVoqa/Ep
5zZydGMCwOugTCoMnCaLNR80DBMD287YKpqmgsax1QKJJGBoQSFDWeyuw2eq
anzECw6qxLksCFFjUSIVL1OisinnO5iFcIxtz4f0FUNzBzwG7GkA5AAPLk0G
HbOzFKS6Tnp6umYknJCpxJ72EqiIXqrBTj1Y85RORQlAsv4RrJeXSTV4Qx+b
uWAGI8mRG/iuqtGUlBRynYHlOBMfOBYGx/r16/E/+7QBD4IBweTpJ/LOVq9W
mJ2ChECUTBHGJvYYMciYMrHs6x6OdMU7cAjLNe3PW8VveU77PxgigLc=\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compare", " ", "to", " ", "theory"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"2", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "24."]}], "+", 
      RowBox[{"1", "/", "2"}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"2", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "24."]}], "+", 
      RowBox[{"1", "/", "2"}], "+", 
      RowBox[{"3", "/", "2"}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"2", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "24."]}], "+", 
      RowBox[{"1", "/", "2"}], "+", 
      RowBox[{"3", "/", "2"}], "+", 
      RowBox[{"5", "/", "2"}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"2", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "24."]}], "+", 
      RowBox[{"1", "/", "2"}], "+", 
      RowBox[{"3", "/", "2"}], "+", 
      RowBox[{"5", "/", "2"}], "+", 
      RowBox[{"7", "/", "2"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.797930145870914*^9, 3.797930156825618*^9}}],

Cell[BoxData["2.8797932657906435`"], "Output",
 CellChangeTimes->{3.797930157783787*^9}],

Cell[BoxData["12.304571226560023`"], "Output",
 CellChangeTimes->{3.797930157791128*^9}],

Cell[BoxData["28.012534494508987`"], "Output",
 CellChangeTimes->{3.79793015779983*^9}],

Cell[BoxData["50.00368306963754`"], "Output",
 CellChangeTimes->{3.797930157808467*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], "}"}], ",", 
   RowBox[{"Spacings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "80"}], ",", "0"}], "}"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, 
        {GrayLevel[0], PointSize[0.019444444444444445`], AbsoluteThickness[2], 
         StyleBox[PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEBDmIfWo9tbRc9AOY6hDhYLszqfX9VGsJniHRQ
yC/6vDlPESof52C+5rXGL39VqHySw2b7xiK7v5IQvkKqw9E7j6IvzoGqb8hw
2BPH77RzphpUPschWdZ9UchXbaj+Aodnou/6zlw3gPAFihz4ZHlu2z0xhtpX
4rBWeM3Mf/LmEP6EMgeOmwa7ubqtoPorHfQvPeJJVrWDylc7uM/tvNH83QGq
v85hY2RCybfPThB+R4PD7Nq/9Ul9tlD9TQ5nAq9vS3wNVd/R7BD2NM3/rJ4z
1L2tDjrJ3C73O10h/BNtDrn/n02e/scd6r8OhyXivnbf2rwgfI8uh+q8q06/
NXyh+nscjn0IWrjskT+Ez9Hn4BRwV+dPZCDU/gkOglWsZhXngiB8lokOu1I5
Ph/yC4GGxySH+pMp9rvqgyF8lckOTWxzd3Xsgap3mOKQnHDxj0cCVH3KVIfp
m04/e8IfBg2PaQ7lEg/+Bp8Oh/CPTHdQ2PrRcdqkSKj9Mx0yqxg2r06NPgAA
nOitXA==
           "]],
          FontSize->16]}, {}}, {{}, {}, 
        {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHBR6HBF1tCTyeugomQqaZqva0iOdRUlOX8TOVZZi0VGcrTZ
MSRy/H4zr4R5FDqRnW9Lkg25Qgnz2BLaYlSuanf/+LwP3T/CNUhWRkbG8T//
Pzmz5MAmVrAsaiVjodskrPYbiputhaOsBMb8PtrdIVbPmngvmlDKip0zKvNU
f8XqEzOkckI5+CmxILWvo5vldXUtzAvUId6gWclD/y5LW577RirQh6YTI5bG
j/vEcQcemE0LdgN3tUTdKWZWLOpzG/0gsILOWJqjQaMiZr3kfrWOcodlCQ05
wfT12E2lFfIDfGD6muqwwulNyPast0pQDYTSAfe4cMF2PLToXzToGQxVcU6M
DWYmyMug/7HIDoeDh8Xx5sMMPEizk/h3REK7ck34pW4zzMb5z+3hUcBdqNTn
3GVi+us909qSaDjjvqhuLgLsVHjmfSA9FjaX+E4OCizxYelUBVM2HkyOhk5o
RVtjSkGaanNEIjgVL7XSLNno7Ngwo5aRBFODbTIMhh0apcd3VDVyYSzBxmdC
3h7vPX0bWKd1Ho5pfVOt+34YK01VU9I4KTDGNi9x+uCI0ccSc5uoC9DyQtcv
ocEZx1PzT4bOpMK6KrpZwMCPaBg+p5NilA5nN6X1uje6oKb3cr78hQzg/5BZ
1I2uGHm2jefQexEeuHn03Kl1Q9JmMElW5RJk4scNo0J3jNLNM9QPyAS6aPsV
stgDtWvymm8Lfge/JnO90vQjaBzhMaXQzwPRViWdtRFH8ZerJ4NGL2fBnZXn
YFWwJ4o977fFmfAhRKcp1tnVC711grJtX/NBUl7+mu58DKvOTOt8TskG32SX
miO2xzGsVEB603Pg0m/PCvqNvDFxuCRhrjUHYtTGK98anMC52TYPh+DLoNby
osdKwwcNqJ4Z7vJcqG5JC5Vd8MFbDrumpipyQYM9YOQkPYlkX9WQiv0VUFtI
TJaG+aIkKHXHqdkrEMOTJMtP+WJmZ+LPMTl5sKdhhxL6+eHHTo/kEON8+KLy
qsOw1w/LepMn+f35QBP2b/F29cen97ocI6OvQnareKXpE388WBizJpVeACEm
X5K6bALwtMZXXvzTArAT83Zu/DMAZU5fX7ONKIRfx9RCtPYE4kST8G9l1SJQ
thvb13s7EJlLj+6LbhbBnJWAv88gCG1b0GmrfTG8CWzY6FgUhDfy1lm+mikG
0ybDQ1tpBIZZZxqxs0gYqOfOl2cS2G5Ztm5FDgkX68N31/AI3GnRuNSYSwKz
/nhYHZ/AWeZ8q0UhCcI6hqQ1l8C4vUEc5g0SgmvftUwWE5huyBSYPiRh4Z5L
/o6bBF5Xfa+mP07C+hr63up2AuVVFOclEyS0VytH1j4n8JSS/ojgPQlJ1Yui
R10EblvldVNXSsJYVa9u1wsCa+Qe22t/I6HyVoa8dIhA8eei82oaFDArp3tN
PxCo9+l+yHNNCv6pGFJhThOYLO1y4dEoEFb8dchGSiD7o6Ke0gYKVlSUNHh8
IfDZu6iHioYUtIm8SqK/E2g0zrv2ZDsF50Ts4cRlHMx6I7qYakyBiWg3LU2O
g26jI57LGRTklitl5ilw8I5kkdW4lwLb8oVmaiUHNUc0tyTvp2C+7K1M2WoO
xgztUrZgUlBR1rO/SomDLwcdPn1nUeBT9ijqgQoH/wUmMGqX
          "]]}}, {{}, {}, 
        {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHDJMVpn7vHCZItG6yix2oavFBK5a5QU4/crR6yyopWXW7Ua
R+7p9xsb5UlWrce+Ur6etMlRlA4hmrJqxoZBrKPd/ePzPqzQGF9CVkZGxvM/
/y+eXvJwIeUdnX515x2yN4Cea4yNuypEjheNGWP+X5nwXDkpUL9C6thPtR/f
186Ely3bpKsrVkNEOUQ7+TAhsHQtLAg1If+ybaJpuD4wFVLGpEITeJ+5ni8t
0YUzO/6wnxJuhazIf+5cnNeEmpd+os9CZygL99+QEKMEuQMpy7vi/MG70yFA
be14yzM6qzyPFwxm6t62cbc00IV71/msehjosUZPx31jjHsWQwWD3HD4eY2U
HTxgivzzrPuLLtFgwrCSf2diiQ76bqOhT2JBR/yu7HH6VszHhbme6DiQeAt7
bAg7zB6ynWKOxsN7kGpLZH/AXsWuoB3ZiaBcepJx928HbL4uqeXIJsGNe85Z
4r1OmF6Wpf4wJhnsoxVfOek6o5fnvWmN8+dg2Ddk5arSbrTITnpS35YChUsZ
dbUDLtjY8VfYHb00CBsAm9Y+N7xpo56edSwdBF8aFKlWd4w/mFz4gM6AsdfS
MBbfA8czS45ETWeC6+Sj4vq0fciOnjdIt8iGQcKGfcrcG3WC5PIUMs5DxQkv
aYGZD8ae6uZ79F8AA21XkR7LF6ndg+dk1X4BQ6Nv9aYYfhhnWMw24eXAZucu
Oy85f2TeLn74u/AStHUECmQ++6NlTIBE8RUfVCfbTHX6A/B06RFCdDkXCKuF
K7d69mMLt6n7zJY82P1MM1DYdACDDIh816E8sM5dWNFq4GL9ySmDufR86JXc
7Zy4EYgnrgupIFYBLN7gDekXHMTkt1Vn5x8XgGXGi9edOYdwfqY7wCP8Mkyg
hUHv6SDcRD+fTpErhGABL2374cP4m4e1RFJbCEN5vBeb9gcj9bJ+WM29CEQf
3aKjHI7gKJH53fGZIli8mZTAXHcUc3qTf0ooKIY9Ja5B1flHcbI3IDXCsgR+
7DvnNy4fgtX9qeK8VyVAlRqBODUEOxr7PGPjS0FjrfWT4i8h6FCeoJzJKoNs
3Wo/xfhQjNRa5id1lMGbqByx2XQoykRWKpuT5RB76sOGGYKHnx5UfFBVF4Cq
4tWAVBEPOUutTTV1Avi895npHW4Yuj7CfWbuV6BmJFalsjMMrxVr73wzfQWi
ZOPHvd0IPLErx8Ill4LYfglxvZnAnp3V2vIFFBhVzQ7X3SfQyqltqa2Qgu64
lQONSOAMZ+GxUzkFbC119/YHBJ6xI45xrlEg8t1qIeoiMJvNEdo0UxDwNHHO
cIjASvUJDZNxCuw7FbKKlglUUGMsjH6iYLxMTYb6SuBxFZMR4QQFRRF6iVWr
SDRfE1hnKKVgWokd2SBP4u3V7e7MFQpq3Ty9+lRIbJkTpGlo0bDuYYGuqiGJ
xrNNEU91aOgsFORqG5OYKu3z4evTkEhUKa1bT6LLJMNYxYiGF3JNi+YbSez6
GNfMYNNwyXng7R4LEi3G+Vf/3EwDR1PE9bEiMXes5kKmJQ3id+Je7hYS/UQj
XLltNLilLrcdsyWxYXTRsc2OhlkfBU7M9yTqjOiYpm6noZKl1hi/ncSEYWtV
Jw4NvlO6lsk7SBwY9Jj96kjDqlbj6gwHEv8FYytZRQ==
          "]]}}, {{}, {}, 
        {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxWs0lAkYAGBNklq3pojRimOVWxhCWsOrxpAzUnJPFJ9rGluE7KSIMXVo
DEkxvm/I4mDLqkNtt7dDLBtFWdUiw5LLJEZ1srHt7o/nPEYRib5RNCUlJe//
/P+MYonLiV7l6rOCVy/zs4OeatUt7IoxV1VL3u9HOHbwQo0frFex4IoBvBmZ
ox0MPLRfWFmxEmwbeBajDDsIvkqHRel60A5MrB8dsQWGSubEgtQYBht+qB9L
sIV059tO81I7iAtKqh/PZkLdwIGx99LdoBI+H/A8zhoKXmcus5P9wEO/41l7
/lZ4TuWWiSPDYDl4BV3L0RA4QXd3n9YiYLKzLyBmLR32fImQDAbFASxtmqpP
GnMVnTd68IXDg2ff5JRVuKuii56nLOLpcaid2WqyT66Phbj4qYeXDMmDutHq
zSYoHHKYZ8hSgAQnhWTOEntXPwl1Fp6C1EpuVlWkLd6rkTewaHyIiuyq8VFz
wOzSXK32xAxgujAr8iud0Mf7vmLd+bOgOdUy9ErAQish/2ljayaEmHHKWJcA
mzvfEr/qngMHDsRp5+3Cn7drZefGZANtzqqiOZ2NKSEZxW1UDtieYsfQPDk4
KbgSnqAQQML01F5/Z080533Wz7YSgsr3zW2+ml6oE6osVsk5D3VJ9NDANVw8
ntQt4vZfABenyEMmf3sj6T54lqaZBw7Dr+XlnT6YbFBibhyZDxL7+R6NkX3I
aCppvym9CN1HhbPXuvajdaK/fPVLEaRO6rWWN/pi6tXwqLFLBWASnGSqX3cA
Hwa1dKfbiiHHaeTFu0I/DNWPKvQYEsO0ujadLfLHxhPz+p+yC6HdlK38VRCA
x2qkZKhREfjfFLA0eYGY8ean05+7iuAtU7z6WmwQfv7Q7c+NuwQWhjd083yD
0Yx6ochULoYJv47hV44heIPLlMsbiqH6dI19vc1BJAcahzW9LgNDp+x5r24o
yqIE22I/XIaCygAaf8MhzO/NOJlWVAK3SZO0H78ewrle/6x46ysQJJutfDMe
hrX9WTPil1dgaePZsI434djZ3Od9POUqmIUX2mQRh9GlLE1NYFQKgQ2e6aOj
h/HohmURv7MUcBPf4GPYEVQ6WqVmEV0GNHen6Ka+IzjdVjGuoSUBj5iQFOa+
CGQtPWqpuy4Bwm2V+cHHEejxG+419SqHBy7bdjjuiMTqEu1dfyrKQc/hjkb/
rUg8xs634hSQ4D3eI/zWjMCeXbXaq4pI2Ojj3vqdBYE2bq1LrcUkjN6+u2yx
jcAPrMUutzISUvNqT+xkEpjuGBXDqiZBapcVGuhEoNCcJd1+j4SFTHsb8R4C
q7TerTOeJKHUQDKgHE+giqbqomyahCghna6WQGCsuvGI9B0J1gohdz2PQIu1
wdcNFkhoe3zykdEJAptWPvZi/EPCbIJPvUs6gQ8/Sc6t20AB3KWdSbtAoOHH
lvhnOhSsNTl150wegVkLfftFehT0X3y/ILhIIGdO1VB9MwXxEYOxxYUEPplK
vqdqTkHRmmbfplICrSZF1zosKQhLssy/IyGwYKLugsCaAtOhyg4kCTwwNhKk
bE/B/UaR89NKAm/Jvri2OlKQy1BJ/aOKQJ0Rna1ZOynYn83/ZaiawLRhpoYb
i4JNs4qZv2oJfD3I/fjVlYKJwLgt8joC/wXI/lQU
          "]]}}, {{}, {}, 
        {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxWs0lAkYAGCFGnuQkZRRlmwlisgtGV5DiHFnI7OYD4ly2yi1yC3RITQ0
rt832iKtzSwtrVRvhyiHSrJqcl2tHZeOxi1OaHd/POfRIqI9Q9dLSUm5/Of/
p2ZX2PYnZK3TF/21PLfbwosq2m67yjFrE+MSZ/oWW3gjn+inVjlnPR77Z/wr
BVvof2wyJ10pDY4f3Ttdv7LAr0QZlgWbQeHDkTPOf7GAsSF1fE6gDcU9Bk/t
brPgguX9QxLBQaitlQ43M2bBnX6vsRmBLfQRvwi3s20gX5S6ahfnDR0jyrzG
GivopS6XFQQHwN0ov4nxVQuw931gm6QUAqX3hA2ZIWZw9AtRPuAbDl8tdxUo
Jh2EvGytR1/soyAoxnE3T2gAVmqOo8TLWGicSnF/17kHruHy4ouoOFDpFxFr
cpqQNWgqYYyeBZo7L3FzBR16NnZxLLPOQ8rDwLXqgSHrlurpWub6RAhiHO4L
jpTDjNLLSu3RyaBjOpQRQ1dHN5eHs/TsFCie9A538NyF+lmJL4WtqZDzZpdD
zPV92Pj8n5DmbenQtj3gYshhI/zVWCnjclgGWPG3hWmpmeLZ48lFbdQlmCUd
dfXuHUJxZnHg6dlM0AnxF7ErmKgbtaSeoZ8FTu8l9YOVgKocmYINl7KBFbxn
RrOchbFnuvPYfVfAPM87dl+uHZJHBlLWb8qBrlRL7hDHHuM0+Lrawbmg2Vvk
UO7liIx6fnuD4CooTdWUSe11QoNon+mNb/Ngpep3k/0LzniuJDB0rDAfap8Y
tYeKXfCxb1P3BaMCWLoR0WbX7IYc9dBrDoMFkC7JHuC/c0fhjxL1xYxrkB0s
Oh/b44GR1QKSo8WDQXOaK3nfE5OHbyUtdfKg4GHUDo8GL1ya7/ZhhxcC71a9
9rEKb9xLvZlNlSmCwsBZ9pM0H6xjG05P1xbB52cRsb/99D2S/cKhTU7XoboI
u+aDj+FoaOb+k/PX4Q+6m/ajQF/M7UmOT+DxYaukWShy8sNPPT5pEQbFEH9j
J9ff8Dje7kubKnhbDCbSrfKEnj8+b3ztEnu2BGw6YOaBCgetyhLkM7VKoc7i
c1cZ/Qc8pbKal/i8FHak1HQPywWg1Kmb8nonyqBf55DsOUkATrZV/q2oVA5z
KevMC6cDkbnypOnO3XLQJ3vd004FocMzdNVxqoAPId/xTw8FYRV/C+v9bAU4
ptPfq/lzMdIuV98+nwRvr8jmmJdcfMG6vUWWR0KOjZ5JQg8XD9i0rrQWkdBu
MFF3sZeL88zlTpsyEizkQ29d7efiBbPQMGYVCRpPOfm1w1zM0mUKjFtImDRl
nxDPcPGm0ke6tpiENIaecpASgRs20ZZHJ0looU3khCkTeFJBe0TwkYTFxaqN
0SoE6n3jd1djjoSTvTtXk7YRWC/91ImxRoJrDkNcpkng48XydLoKBYw1uUf9
BwjUXGiKeKVKged0h/mwEYFpc6898tQoyBFdahg3JtD+E01T4VsKpJrW1SyY
E9g1EddC06XgQ/Qyb7MNgfrivJ879lGgEdCkqG5LYP74nSuZBhT4suOzdx4h
0GtsxFfGhIJOHUmy4VEC741+sW41o0Bma92yuTOBqiOqe9IsKLCSjYwDFwIT
hgwVbZgUJMzpzji4ESgaYC98taZAOCoOd/Mg8F/6YVWV
          "]]}}, {{}, {}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVxXk4lAkcAGAbyS4ipNBBbImQYpEZ80ON2HHkatRI5jOpMNburJVFyDFa
coXJ8X3j2Y7JlmbbotWUXzlCpaXbipEts9HjzFHY44/3eU24sf68JUpKSt7/
+f/hiXkW89BShsWMzszdVhp0nlfbuLN6kOHk5WfrdoMGTzSSQgyqJxnMqryo
Oxdp8LzRflK5WhnC3dXkjbk0CDmjA3NiXRDlL7TJ/GlgqJr2dlJsCqrmivK6
PmdIpN1wGhdvBzn7lkvN9A6oeR4wOCp2h9KGyKzCjU5Q0JO2sFMQCPYONxdY
jvbwmMquKCQOwDNNq2P1ubbAZN90T9aOAL1IXo7xkCV4fuJW9rKPwIAZf+yX
1WaQn2Ny+xOTD9FWkY0WlAG4GOwe4D6Kg+bhlz9yLypDEc5Nd/IFkLpyVoMm
nW4Uvvpq3HAgHspFo9t1N+hh17IHHJrwGKSZBry2VZig7MLIJfqSJPi1NW7D
vNNmzCjP1m6NTYE+nt2AYPtW9PW+NbEiJxWsbWzbF1fZobUw6ZG0KQ2SSa3L
L393wLr2oYiG1SdAFDgquXfRGS/baWdkR2ZAtfPNQI9sBsbvSylppjIhOMJu
Ub3QFRVZorDoiSyATvW+5Ex3tODPGmVYC8Fc/YmziL0L9TkqhaqZORA/XPml
zN8D4757mM96ehKc/9o/JHH3RHJXb+oSrVz4TKq+yUX3axSsK7MwJfJgy3rZ
RO/n3mh4taz1N/EpCAoPpZn1+6BNbNDIshf58DH0o3V5kB/+cCaMN3i6ABY5
rUs3+e7BRnb9w8RthZDactJIzdEfOUa8Io9XhVB33Hcmxi4Apd+OG01nFIE5
U4vhuCUQYy6ISY5JMRjE32sJ1g3ClP5zybMdxSCbOa7zUTMYZ6ceBrGOnIb+
11vJ8Zlg3Ew9mUhTKQF6T2+J96u9eIVlOzJyqQR8THMCrJ+xkXwu7dPyKgX5
Uys/4nYIDvCyrA5PlYJZT7fO2oZ9mNeV8n1CcRkoPL7Rszy3H8e6gtKP2ojg
7R219KqfOCh5mj5c+EIEorzq66czQ7G9rts7Lv4MdNzdZi7nH0CXigSNLJNy
qPVsPiiNCsMovYX8pPZyiORL0idsD6JS1FkNy0MVUD9ydKru3EF811z9Zrl2
JciLrdrppuFIn79TX1NbCe2x0bf4onD0aEMfc68q6OqSDO1R5+L5spVuf05U
gZTzRjCTzcWYnXnWzAIS/NaQJh7zXOx0k6xcWkyC/27HJJ9FLm51bZpvKiEh
UND9LEiJwCn6XIdrBQnsB6q5ESoEJjrwIunnSQhLip1O0yBQaEEX28lI4PfC
fdkaAs9qv19hqiDhVOWgYBudQFUttbmBdyQUtCU/cmIQeFjTVC5+T0LR1CoL
V1cCLb8IqV03SUIpi9Xvu4vAq8otXoaLJJDz1zxjvAlsnK48sUKPgsucrHWS
UAKNP9Qf/UOfglqh8bErYQSmT3bvyTegQHqt4XFdOIHMMTVjzfUUXNcYFbbw
CHzwt0CmZkGBTLZ38nUMgdaK/J/vbaHgtmLc+10sgQVva05m2VCAermS8TgC
AwblbBV7CpqjMVQpnsBrA58YTQ4UtIr23ViWQKC+XH9T+g4K2pqndLQSCUzo
s13uSqegY+xUjH4SgT29rA//MCi4v2Zz29oUAv8FG4ddkA==
          "]]}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      BaseStyle->{
        GrayLevel[0], FontWeight -> "Normal", FontSize -> 16, 
        AbsoluteThickness[2]},
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          InterpretationBox[
           Cell[
            BoxData[
             FormBox[
              StyleBox["\"(a)\"", 20, 
               GrayLevel[0], StripOnInput -> False], TextForm]], 
            "InlineText"], 
           Text[
            Style["(a)", 20, 
             GrayLevel[0]]]], TraditionalForm]], 
        Scaled[{0.9, 0.9}]],
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(N\\), \
\\(x\\)]\\)arg(\\!\\(\\*OverscriptBox[\\(Z\\), \\(~\\)]\\))\"", 
           GrayLevel[0], StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(N\\), \\(x\\)], \\(2\\)]\
\\)\"", 
           GrayLevel[0], StripOnInput -> False], TraditionalForm], None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotLabel->FormBox[
        TemplateBox[{
          StyleBox["\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(0\\)]\\)=\"", 
           GrayLevel[0], StripOnInput -> False], 
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(\[Sigma]\\)]\\)\"", 
           RGBColor[0.647624, 0.37816, 0.614037], StripOnInput -> False]}, 
         "RowDefault"], TraditionalForm],
      PlotRange->{{0, 1600.}, {-109.58860468908973`, 0}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], {140, -111.24611797498106`}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212`}], InsetBox[
     GraphicsBox[{{{}, 
        {GrayLevel[0], PointSize[0.019444444444444445`], AbsoluteThickness[2], 
         StyleBox[PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEBDtf/nX3qPJH7AJjrEOLQxRwkua5OBMJniHS4
ESTSWMAsA5WPc2Bje3PpqKYSVD7J4YSpbe7RbWoQvkKqg/c3t7Y5K7Qh/IYM
h0u6JTpb6w2g8jkO6xp86l4+VIbqL3D4ofl5gjSzFoQvUOSw8rXr3hMuUPUO
JQ6s9venLt1lDOFPKHP46rSETznZHKq/0sFAaaugg501VL7awXLbMYE/3vZQ
/XUOJ2TlirSPOUL4HQ0OIUY2niv+O0P1NznM60oLUU11gso3Oxg0Xnrw8bED
1L2tDtxF77VjM6HqT7Q5ON4680ecww3qvw4Hrx4jf6UDHhC+R5dD7Z5lSjUT
vaH6exxqme6Uqdb4QfgcfQ5sL2+q8h8IgNo/weGKUk/AZr8gCJ9losMC380N
tS+DoeExyWHNgoCFc6Wg6lUmO7BvYY2WPx4I9d8Uh2VeiS1JHVD1KVMd3i08
WeAbFgoNj2kO2aadsg8MwiH8I9Mddj2c3yUlEQm1f6bDuam8O/5wRx8AAAV6
oXM=
           "]],
          FontSize->16]}, {}}, {{}, {}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHBReCVHYUPlTIuWVY4O03xlGrJDCjWuzAxjfigaSRKem+ll
x5kZo/mNl3LUlleW3bLrWyyrl6sSReEpqaTMyBJpd//4vI8pJ/YwV1lJScnr
P///Xr7EoEesopoMGx9U6KlB91V1S1rlONXitXtNg1gVnmgkBxhUKqhW07Er
EjapwkCLo0KlUgW2K+HteYtVECBeBwuy9UCzYG1Y3qEChqrpEwqZOfQOQqtO
1TI1yeW3XTOyHdAmz+w9u3OaWjfgO/5R5gbz589Ink18bCl4nv6VFu8H94++
+mfjY118TOZKCsOOwZsES8+X+82QzrzrlqIdDj6TJcMNX6zwwCKnYpgZCSLv
kRmWjT0KBaZ/LtJjQDF78v2yjiPuNfAY4/TwYQ2FZbyTsQuLcGGuOyYe/ETH
f22Io2DeC6cZw7EEaBu5w3pVA9in9jDYJe8suNCmVVzu78Pm6qnrFOVkqNU0
4Yw00TCrPFe7PTYVbnJY/KrLdDzo9YdcR5AGhbk9m5x/90DbvOSe+tZ0iF5H
yda75omNnW/C72zIBLOYZ4J77Qz8xUE7K5eXBXzfLKpw0BsTAlNL28hsCOnR
Z/qF+eBkjij0uDwHYl8oj7jHHkLrmHmjLNs8OLc5xo0deRj1g1cWqmYLYK7j
ZAI70Rf5p7qEjP7zsLfxS3pchh9K9w+nKWtdgIwBlejaJH+M31xmbR6WDw7s
KrOO3CNoeKus/bbsZxjd1Na0OvMo2sX6T6kNCoFpHL0l9CwTz4hDueMlBQCC
WnZ5VgC2MJu6krYXgpkl79xiSiAGG3GL3F8UQrxNc5jbhSCsj5sxmssqgqLT
IouK0mA8US2TBpsWwzW54r5hfgimjlxJmX9QDNsHJ+zSxMdwfrbLnxFZAg2f
mElrSkLRinwiT19ZCiu21nY/prHwJsN+aup6KYwK+O56D1goHah/qeV5EVxy
Fm5E0tk4xs35gZi9CL1OXSn2XWzM70s9nVhcBmNprD0aP3HwU59/RpSdCJgn
nLmx7Rys6c94XzgoAjXNwLn9jDDsbHzkxU8Qww4PlwS7zjDcK0nUyDEthzKn
qJALPuEYrftVmNxZDuyOoXp+fzgqRVdp2ERIoGZGQxF5iIvv2ipfa2pXgGWv
oKJ/gIuUpXtNdTcqwNyj3cHPPwLd/0bv7z0vQTaHviuoNwKvluntG5JfAmP7
dVf6/Xl4gpZvSy+QgpP40jfOIx5276vRW1UsBepCqKXwCQ9/dG1dai2VwoEA
M6+7T3k4S1l44CqRQrBBdfn6IR4mOXN5lKtSyBDXO7aN8zDPmiJzaJZCj7g1
estnHlZpf9Axn5RCZPnbgTffEaiqpb4w9k4Kp75cW15vSCCx1nxU9kEKKYEx
W2AjgTarA25sVkihwFARJzIh8JbKX56Gy1JoLF9ae8CKwJa5ikwdXRJUJFq0
ut0EmnxuiurVJ0FjsS/qqQuBGYpHh4QGJOgFlRQqUwmkf1I3WWtMgpWRwUig
G4EP38Y3q1uTcFBilrSGQaDtpPByxzYSAhZfyZy9CSyYqDufY0cCJ6i6I8yH
QN/xUeZKRxJOG23Ta/YjsGFskdrqTELquek9k0cI1B/V35qxm4S8oXqObgCB
iS/tNV0pJBTtOSWAIAKfDzM+f6OSUCFxrD8eQuC/kAtatg==
          "]]}}, {{}, {}, 
        {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxX040wkcAHAnmc7LJlFeYghjsZKmrvAVUSiVhJLysv1Kjcclb8khLXqq
GUlt6/ebk5fonMcl1dX5dno/o1THFcozOWkphuzh6u7++Dwf27jkbTxtLS2t
Tf/5//fjsyEB/Lk+EcsH3bulLOio1nP0r1D6+KHC+3E2C54bZEeZV6h9OKEt
Qbd3s6C7daV6TsUc0BOcjKu0YUHUhfmgkZvAjdplJcmVTmChmzekltuDFfPo
GK3eEbLWXl89Jl8BA0ZmjatuLoG67jDlR7kfHFQFukp6mFD8Mu8f/9TtMCJW
ihN7GfCMOiEVx8eAluFSgXxbl09A5K9+RxkJMLgj9HW40AA3zsTJeiP3Q/vz
sspOjTWKimx/mwlIApb/xKnDG53Q23zDQFxnCqRldzuyb3OwBDVTHUmpsPSO
55FmHQ8s7OOOWQykQd2QzOSQ0hOf0tqj1xZmwsGZGOld07V4q0Z1xUs7G6LN
+95FaQEWSE4w7ifnADGcbjLx3hdDN90eNy7KBVPOHY/Ib/zRrTC7s7EtD+bR
Itz01evx2qO/E24uOgbUDqlNodEG/MmDUXCCKADpXyGkEzMI03bmlN2ljkPf
h6BJU6MQHBae33NwXAhtmZ/9Ohw2o0vStGWBWyGkBWc0jxhsQbNoHbHu8SLo
NW33f2a5FVMOKUQhL07CVOafFgqHbUiu783Vpp+CJkfa7tHFYZhqXe5iH38a
gE6XTrhsR4um8vu/yM9AEnitt3MMR05yuIrWI4It+nbcWKsdmH5hD095thh0
5vfbHXeKwNbIFkWWuxiiY/HIE2YkRlvySgL7xFCgynyixYnCxu/HLKcKSiDG
eOTAulU7UVAjJ6NtS6E3J/dQPWcX5ryuOjr9uBRcWKNpmjXROD2hCA/Zfxas
LfKHkri70Zl6Pp6nUwa/V7XLJtkx+HPIcpXqShlwBaObY7l7kOxu7KcHnYNa
byk3a+FeHOAJXfdNnAPZYJ0fl9yLp5/mHM4oLQdlg0JX1yoWPz0Nz0/knAft
+8GCmPJYrH2R/17ccx70jzRvdV4ch4+udW1KSbsAvO3uKpokDr2lGQZCWwnU
/CHRibKNxwML/hFlP5JAmygG3avjUevAJQM2XwrLMla6M+0ScORuxVsjhgyE
Xz7b5tYmoNfsnZa6Bhm4XlY8UDvwMPAhbmYFXYQG+RfGJzkPq8tN170avwgL
uZY9MY58FPifdgsoJqHrY1D4wI987FhXazq3lISqz0XBhlV8XObbNttWRkLW
14e+q2v4OOGleewrJcGOHugmrudjlieP8KomIcXNj+Z7lY+FLl5yj1skzBes
uSG/x8dLjA/G9sMkhI2wF+8d5qMuXU8zMEKC03iiyakRPu4ztH8j/0DCrOby
vOsqPrK/jWqwVpNQOY81RR/jY9Oce0EWX0hQs5Z0tmr42DolO2a8gIJSwirP
Rp9A5mRL4hMzCojkXenBhgTmq7u2iswpWJMuEaTTCQz4pMc0tKFAKVy0s9OE
wPZ3qbf0XChYUb1gxQ9WBLoNiyofLKWA1hDmXG9NYPFQ3Ukhh4JXzSU23UwC
w5RvInVWUnDsHsOA40Dg1YEZnzZPCiIUodq7nAg0e2PmlP8dBewXZ6aFzgRm
9C838vWi4GuvYrSJTeDL3pDJrz4UPBs0eNvvSuC/1YRMZA==
          "]]}}, {{}, {}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk4lAkcAGAhphJjY3JsjqRQDUIJw28mJuykKIVmc83XuZENITSERlvN
ILm/b3SoXMla2i4/URtPhPIodOCpJKoxeHLV7v7xPq9xSLgPoaigoLDlP///
aWyWx90736WpIbAkeJ4TtJXQVroWD7o40jTTe2WO8Fwt3l+3WO5S7fXgkO+A
I3TX28mVipWA6l1h7dHoCP55P8GUdAkcn/h4xyrVEfRUkt7LpSZgYx7Z8YPm
CHFOtzbKpDZwUSKaLaI7QGn39sEv0k0gDLzp02NoD5KepDnXyB0wptmv2DBs
A8+oUwUZoXtAUmJaRZ+2BK7fnU0JdAFkThhu1OKagcdMSGGf3wGY7S3P+tBl
COJ04/sz3DA4QlvuYc6ig7Oue3/I0wgQLtBwJh0f1mfi1GRbWCTwg7rCp9ia
KHq1XqbXHw1hKi/LPfYYYYfqE76TKBY4Novybz8ww7tXR8pZivFgWlxoYMez
wpT8U/RH4YmQwBkS+pjY4tYt98Y004Vg+NT3zTwve2SK4p9WNSbBG15D7jZr
J6xt/iC4rXMSxgNWXdWxBaywpaec2pcCAr57S5kbB6MDErObqFQI2TmUf87G
FYfScgN/G0sDZW7eAYdfuGgR9k0/hSkCW2bzOzsXd2TwlTNUUtOBprYwaJrv
iRFHW8W8rtPweP2Vi/1HeEi69QkVNc4AI6A+UyfYCyMNcixMQs9C6sYoOMPa
hnrVOY/+lJ4DV46neo29N1qG+46ovhBDbAQPRpk+eCwvkBg8L4Ek/V2yhQ7b
sd6vrjVuXQa0s41jt9nsQL4+kbn5VQbIBuQn4ti+WPW7TH8yJRNEpfLhvzx3
4uGrUpJvnAV7P1ev0eXswsQ3VxK+tWSBdkXcaJCXH34bb/XlHTgPakPzUtvd
/dGcej6WpJwNMR61Qm/nALzBsx4ZKc+GWtOjM7Xuu5Hsrnqt4XkBnBK/8FzZ
fOwn0tbuH78A570jl9V6/YpnOxKjYrJyYF3xraatnnvwa4dv8kHLXOAutWif
hkC81pX8KeNFLjCUfda6rQzC5trOLRHReVB5+/Mro0tB6FwQo5ZmnA8VlRpt
YRbBeEhrThzfnA9DdpuPuN0IRoVDl9VW7y0A7vHXc5arQ3C4qfidOr0Q1L9P
tZy5GYKs2Ya60spCmHKOOjnHDMXNj9HLzLMIDJaofp68HoolOdqc3rEiqFix
LDfEUoCHXc8yuRISAscz1w6UCbCNc017fhYJF5e+ZKhXCtCK3TjbmE3CewdD
BYcqAY6zplrYBSQcTirrzKgRYNwGYh+rhIRY9aZj7HsCFFmwpLZ3Scgym2iQ
tgnwMn1U02SIhMf8XTsDZQJU0aBN9Q+TsEhY5PKHXID7F5u8lY6SsPXSoFnd
hABXL/SvNJCT0PUxfEZ9WoDVSg899b6TMBAtkt5XJLB+svCkphYFs5K/h5dp
EWg0UXewnUGBc82PZx4MApPlnd5iXQqSu93uRekQyP1KM1psSMECg05x688E
PvkYeZdmQYF22bBtgimBzCHxpX/WUODfZmVwfRWBkvelp9MsKSiURat2mRO4
ffCtn7IdBcvtlXrWMAms6Z9xadxAAbHbo9HPikDGW8aqZAcKriWKy1PWERjz
2lqdzaJgpLgru8qWwJ4+3sQPFwosH+qf6FtP4L+obFAM
          "]]}}, {{}, {}, 
        {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVynk41AkYwHFHIetsi7CPmma3RLFE0jbNy4hJVHLE7JTmp0llnc0ix6xB
jpZlyK35zZRkJemiB7veFh2KoZDkmvVsq1IyI+tst/3j+3z++VKIsINcFSUl
JY/P/e9b+aK7y/Hl9P19X7BvDDOhs0Jjg7NkjD5g9fHOVB8TerTi/Y0kCjo3
Y1jXRsqE5812ClWJKsTuvNFys5kJ/sUrYU78JVRc9LW4LWaCsZrglUJMhcVQ
yXwdwfz83XWYEm+FX9Xti5teuULVc6+xSTEDVB2IvgfvXSBnQLDkzPOGuzr/
XN3Y6wzPyLRSYeAR0MrRNzMbcQIXv0ZGgt4xeOw9maqsANizQJQN+p0EQyPD
JGYDDbIzKL8vuIRC/wiLIe11gF1GTBkhjYCyTJPG8Qt2kItzM52hPLBFYvbW
GWtIH9o2ZSyLgjUFp5YLHCygW/0Je2f6GeiKXpHW3L8emq5MVNNU4kFDj79b
WdsAUkrS9O6H8QGstN3Nh+bp+z1+k+tnJAKi+s9O/apomR4vrW0RQNH1oddp
kUZY9+jvYw1rkuGogjLgSf0Gr9nqpaQFpQBTmWm7yN2CUSx+fit5Fti1FvP6
WTY4nloU8IM8FVbF1lHzGraheeisSYplOqRM2Ck9E+9AA/YyodrZDJiO2b4h
cWAXRpzuyHbvPQdMOquFluiIot2DiSq6mRBTsLKjJIyBPNNCc2pgFlTEZsbV
pO9G45uF92+JfwGbW4nJFL4rWoX5TKj3Z4N35Y3KxpN7MLo4gDt2Pgd45uWR
Wj/txWa/+o5YGyHMKOkXNIV7INuEm+s6JISoY/Qj1Mz9WBs5ZTKTkgsuTr2S
/s4DGHJFLGJT8kCw6OoobfNE/sjlhNn2PPguwWSrpPsgzk53+LifPA9fm1V3
X3zshZvIHrlgWT6wrF9+qkdvvO5uPTFRnQ86ysH8ynYfFD2vHdZ1KwD5fH3V
wz98UcZN3XJiugB8G7mbWqWHMKub/2NMXiG8udzlPdnuhx+6fZJOWRXBw/cv
dCzv+WNlb9JbYX8RbPjEMGE+YeGjuqceEVHFcNs+uEfY9j3uKo3RSqWUANor
RuqesTF41VJ2/KMSMC4wip0cPIxKweVaFsdLQWy6hId6juCbVslfOnplUBni
yCodDUDa4r36qpoyCD9NOZAWchRdH+I+M7cLYB0Q0eA2fhQrClc7vZRfAJua
qY64EA6GOGdZuuSIYG9uV33raw52OlWuXp4nAoO4uerJtxz81rFlsSVfBLLA
9ReN33NwmjbX7lgqgmg7Xma4nIOx9twgWoUILvUbcr5a4GC6OU1s2ySCRdMA
TZ4WgeV67/Sp4yK4dvUdm2pFoJquxpzsjQhizhsc3GdN4Alt6qj4nQgYCXTX
M1sJtND0rzFViODFPqG11J7Am6ptbsafRKAmt1WLAwKbZ8qS9VeRcHh7/PWn
ngSu+1h/qsuABDPK5fIlLwKTFE89s41IUKzoLDbzJdDlg8Y67bUknHu5NoXP
IvDJa16ThjkJd/gtfuaBBFqOZ196sJkEQdCEhw+XwJxXVedSrUhwP7CakRhE
oNfYqN8yOxL+pARt6Qsm8LZsgd5iT0K1Zs565VACDUYNNibtICFacddwcziB
McPWOo40EhiDMq1DkQQODLp//JdOgk6bpkoSj8D/AMMuWFg=
          "]]}}, {{}, {}, 
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjWs0lAkYgCVEKUSOoa2ZI8kIg3FpNeYlTZok0bSUksv3lS7KNkmOFCbk
xBj36zdjc0tpbat0Ud6hVawUXaQol02ILdeT49LaH895/j0PI+CkJ6GooKCw
c4H//WVs1o1HKnPtRwakJcZsaClRXe9S2Mc1n3DYQ9djwyv1SB9a4TjXaCZZ
NVeVDe21NuOLCxfDSjWb0KRBa/DJWQnTMm0YXhftLLxuDfoq0f3jMkOQ+dI+
OVlYQ8Tmu5tGZdag1ryd2WVrBeXtXn1fZVvgfXl5lTaPBSnvoudchHvg+JRP
6XvGBngpjc+TBB6EyNgnHZ48OvC8H2w5rxkEHWvd5FHrtGD7TEB+p3cwKPR3
K87HPOCKLzMezfBCoPtCwwu5YAU60lx7Ap6Hgnvn5+fqanRMxemplhAhbKGZ
tVsLNmBCl+2ofk8YfKtSmtyhxsLWJc2+mxPOQRzfaiLFgY01pcM3OIqR8G+w
6TnhensU5cZrNpyMghK1Ya+COQfctfPhmNbli+C5zDZ1ow6geULk88r6aKh5
s/9hh7Iz3mn8HHRfLxaavP0DPRguWMHWFMUfFoFCHr9q0IqHYfuiMh5LLwH9
N5prG90VB+Ky/Y6PxcE/fk/3iuz5yAz5biAyT4CUXt+ySxvdUNdXSaJy6TJ0
G7QKPfjuGHr6mdjtdSJUJOpMrbHwQGpr50VFjSvwIdjai2O8G4VrspiGgUkQ
sK7uBLA9Uf9WVsOfsmTwkdebHLPwQouTguElb8UQ5GjnUGq0B8/m+BF96SlQ
l6m/9ClLgLXe1c8irCSQ2XoqQpO5F30NiNRtXRK4/9m2jGP/C1b+OmowJUqF
8a4Q00gnbzxRKqN8GWlQeIfm0Wvvg1Efi89/b0oD2VG2ldnWffh94pnALTgd
Vi2quy3l7kcT6auxaKUMKDgrTza08cXf3SyHh29kQFgjy+gK9wBS7ZUfNPiZ
0DC38sBq+4PYQ8SZHZnIBHI54SnZ6odJrVFnwtOy4NGP9IlM+iH81iqIOWqR
DW1HKodG8g5h2euYL5K32ZBSG8utZvhj4522naFhOZAYr0mkU/7omBeuHsfI
BSZHMNhnFIDHdObEkY258KbXU6+mPAAVjhWpm5J58GBaTa9sfSAOPS78tEIz
H/jz4WEqFYHImZVXl9/MB21hYXE4Mwi3PUX3DfwC6O+IuXC6OAhLslY5vx8r
gACz1Xe7mQSecEky56VQoDcWIvcvJbDFuWyVchoFRfGWfyRdI5DlVD9bn0EB
66cJ2b3rBE5wppuc8ihwdT13UauSwAg74jCnhIIzVCxXfpfABCZHxq6hoI2f
/ZDeRGCR5oiW4QAFyVfl9z4OE6iioTrdM0QBbZPo2rKvBB5ZbtgtG6GgpIWX
YzdKoOlSn5trximomf47XDxJ4K3Ff/H15ykY2vXGjjtPYO1UfqyWjhRcZ4du
Uxok0ierj77QlUKbpKK4SYvEmPG23WKaFA4an8qY0iaR902VvnytFMI8J4Xu
eiQ2DwprVJlSKCr7YT1PJ9F8QHz1yUYpsBzrDJmGJKb0lyfGWUih5qVIe68R
iV593d5KNgv9ebXxChMSq3pmuPV2C/305t4OUxJ1u3WNY36WwpCJuE3ZnMTw
D5YrnDgLv9rddZYsEt91uk3+4EphkUDn1gErEv8DehVTzw==
          "]]}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      BaseStyle->{
        GrayLevel[0], FontWeight -> "Normal", FontSize -> 16, 
        AbsoluteThickness[2]},
      DisplayFunction->Identity,
      Epilog->InsetBox[
        BoxData[
         FormBox[
          InterpretationBox[
           Cell[
            BoxData[
             FormBox[
              StyleBox["\"(b)\"", 20, 
               GrayLevel[0], StripOnInput -> False], TextForm]], 
            "InlineText"], 
           Text[
            Style["(b)", 20, 
             GrayLevel[0]]]], TraditionalForm]], 
        Scaled[{0.9, 0.9}]],
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox["\"\"", 
           GrayLevel[0], StripOnInput -> False], TraditionalForm], None}, {
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(N\\), \\(x\\)], \\(2\\)]\
\\)\"", 
           GrayLevel[0], StripOnInput -> False], TraditionalForm], None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      FrameTicksStyle->{
        Directive[FontOpacity -> 0, FontSize -> 0], Automatic},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotLabel->FormBox[
        TemplateBox[{
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(0\\)]\\)\[Element]{\"", 
           
           GrayLevel[0], StripOnInput -> False], 
          StyleBox["\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(I\\)]\\)\"", 
           RGBColor[0.363898, 0.618501, 0.782349], StripOnInput -> False], 
          StyleBox["\",\"", 
           GrayLevel[0], StripOnInput -> False], 
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(\[Psi]\\)]\\)\"", 
           RGBColor[0.880722, 0.611041, 0.142051], StripOnInput -> False], 
          StyleBox["\"}\"", 
           GrayLevel[0], StripOnInput -> False]}, "RowDefault"], 
        TraditionalForm],
      PlotRange->{{0, 1600.}, {-108.18729974104573`, 0}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], {420, -111.24611797498106`}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212`}]}, {}},
  ContentSelectable->True,
  ImageSize->{671.38671875, Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.79878930585667*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797930200285781*^9, 3.7979302004503193`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking for intrinsic sign-problems based on the criterion ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", 
     RowBox[{"2", 
      RowBox[{"\[Pi]ic", "/", "24"}]}]], "\[NotElement]", 
    RowBox[{"{", 
     SubscriptBox["\[Theta]", "a"], "}"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Chapter",
 CellChangeTimes->{{3.797928987905945*^9, 3.797929034989064*^9}, {
  3.797929116569894*^9, 3.797929137940716*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Non", "-", 
    RowBox[{"abelian", " ", "Kitaev", " ", "spin", " ", 
     RowBox[{"liquids", ":", " ", 
      RowBox[{
      "all", " ", "have", " ", "intrinsic", " ", "sign", " ", 
       "problems"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\[Nu]", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"\[Nu]", "/", "2"}]}], " ", ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"\[Nu]", " ", "is", " ", "odd"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"\[Nu]", "/", "16"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"h", "-", 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"c", "+", 
               RowBox[{"n", "*", "8"}]}], ")"}], "24"]}], ",", "1"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "1", ",", "49", ",", "2"}], "}"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "It", " ", "suffices", " ", "to", " ", "look", " ", "at", " ", 
       "\[Nu]"}], "=", "1"}], ",", "3", ",", "...", ",", "47."}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.797785100246376*^9, 3.797785252927792*^9}, {
  3.797785633245586*^9, 3.797785647937673*^9}, {3.797929597243531*^9, 
  3.797929605029479*^9}, {3.798015004863796*^9, 3.798015045222662*^9}, {
  3.7980151008856783`*^9, 3.798015158040599*^9}, {3.798015210454824*^9, 
  3.798015224515235*^9}, {3.798015337623802*^9, 3.798015337743518*^9}, {
  3.79801548199371*^9, 3.798015490048544*^9}, {3.798015525523835*^9, 
  3.7980156695389977`*^9}, {3.7982479156072397`*^9, 3.79824791849336*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["47", "48"], ",", 
         FractionBox["23", "48"], ",", 
         FractionBox["1", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["31", "48"], ",", 
         FractionBox["7", "48"], ",", 
         FractionBox["17", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "16"], ",", 
         FractionBox["13", "16"], ",", 
         FractionBox["3", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["15", "16"], ",", 
         FractionBox["7", "16"], ",", 
         FractionBox["1", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["29", "48"], ",", 
         FractionBox["5", "48"], ",", 
         FractionBox["19", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "48"], ",", 
         FractionBox["37", "48"], ",", 
         FractionBox["11", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["43", "48"], ",", 
         FractionBox["19", "48"], ",", 
         FractionBox["5", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["9", "16"], ",", 
         FractionBox["1", "16"], ",", 
         FractionBox["7", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "48"], ",", 
         FractionBox["35", "48"], ",", 
         FractionBox["13", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["41", "48"], ",", 
         FractionBox["17", "48"], ",", 
         FractionBox["7", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["25", "48"], ",", 
         FractionBox["1", "48"], ",", 
         FractionBox["23", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "16"], ",", 
         FractionBox["11", "16"], ",", 
         FractionBox["5", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "16"], ",", 
         FractionBox["5", "16"], ",", 
         FractionBox["3", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "48"], ",", 
         FractionBox["47", "48"], ",", 
         FractionBox["1", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "48"], ",", 
         FractionBox["31", "48"], ",", 
         FractionBox["17", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["37", "48"], ",", 
         FractionBox["13", "48"], ",", 
         FractionBox["11", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "16"], ",", 
         FractionBox["15", "16"], ",", 
         FractionBox["1", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "48"], ",", 
         FractionBox["29", "48"], ",", 
         FractionBox["19", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["35", "48"], ",", 
         FractionBox["11", "48"], ",", 
         FractionBox["13", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["19", "48"], ",", 
         FractionBox["43", "48"], ",", 
         FractionBox["5", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "16"], ",", 
         FractionBox["9", "16"], ",", 
         FractionBox["7", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "16"], ",", 
         FractionBox["3", "16"], ",", 
         FractionBox["5", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["17", "48"], ",", 
         FractionBox["41", "48"], ",", 
         FractionBox["7", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "48"], ",", 
         FractionBox["25", "48"], ",", 
         FractionBox["23", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["31", "48"], ",", 
         FractionBox["7", "48"], ",", 
         FractionBox["17", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "16"], ",", 
         FractionBox["13", "16"], ",", 
         FractionBox["3", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["47", "48"], ",", 
         FractionBox["23", "48"], ",", 
         FractionBox["1", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["29", "48"], ",", 
         FractionBox["5", "48"], ",", 
         FractionBox["19", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "48"], ",", 
         FractionBox["37", "48"], ",", 
         FractionBox["11", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["15", "16"], ",", 
         FractionBox["7", "16"], ",", 
         FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["9", "16"], ",", 
         FractionBox["1", "16"], ",", 
         FractionBox["7", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "48"], ",", 
         FractionBox["35", "48"], ",", 
         FractionBox["13", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["43", "48"], ",", 
         FractionBox["19", "48"], ",", 
         FractionBox["5", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["25", "48"], ",", 
         FractionBox["1", "48"], ",", 
         FractionBox["23", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "16"], ",", 
         FractionBox["11", "16"], ",", 
         FractionBox["5", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["41", "48"], ",", 
         FractionBox["17", "48"], ",", 
         FractionBox["7", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "48"], ",", 
         FractionBox["47", "48"], ",", 
         FractionBox["1", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "48"], ",", 
         FractionBox["31", "48"], ",", 
         FractionBox["17", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "16"], ",", 
         FractionBox["5", "16"], ",", 
         FractionBox["3", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "16"], ",", 
         FractionBox["15", "16"], ",", 
         FractionBox["1", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "48"], ",", 
         FractionBox["29", "48"], ",", 
         FractionBox["19", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["37", "48"], ",", 
         FractionBox["13", "48"], ",", 
         FractionBox["11", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["19", "48"], ",", 
         FractionBox["43", "48"], ",", 
         FractionBox["5", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "16"], ",", 
         FractionBox["9", "16"], ",", 
         FractionBox["7", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["35", "48"], ",", 
         FractionBox["11", "48"], ",", 
         FractionBox["13", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["17", "48"], ",", 
         FractionBox["41", "48"], ",", 
         FractionBox["7", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "48"], ",", 
         FractionBox["25", "48"], ",", 
         FractionBox["23", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "16"], ",", 
         FractionBox["3", "16"], ",", 
         FractionBox["5", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "16"], ",", 
         FractionBox["13", "16"], ",", 
         FractionBox["3", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["47", "48"], ",", 
         FractionBox["23", "48"], ",", 
         FractionBox["1", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["31", "48"], ",", 
         FractionBox["7", "48"], ",", 
         FractionBox["17", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "48"], ",", 
         FractionBox["37", "48"], ",", 
         FractionBox["11", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["15", "16"], ",", 
         FractionBox["7", "16"], ",", 
         FractionBox["1", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["29", "48"], ",", 
         FractionBox["5", "48"], ",", 
         FractionBox["19", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "48"], ",", 
         FractionBox["35", "48"], ",", 
         FractionBox["13", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["43", "48"], ",", 
         FractionBox["19", "48"], ",", 
         FractionBox["5", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["9", "16"], ",", 
         FractionBox["1", "16"], ",", 
         FractionBox["7", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "16"], ",", 
         FractionBox["11", "16"], ",", 
         FractionBox["5", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["41", "48"], ",", 
         FractionBox["17", "48"], ",", 
         FractionBox["7", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["25", "48"], ",", 
         FractionBox["1", "48"], ",", 
         FractionBox["23", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "48"], ",", 
         FractionBox["31", "48"], ",", 
         FractionBox["17", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["13", "16"], ",", 
         FractionBox["5", "16"], ",", 
         FractionBox["3", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["23", "48"], ",", 
         FractionBox["47", "48"], ",", 
         FractionBox["1", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "48"], ",", 
         FractionBox["29", "48"], ",", 
         FractionBox["19", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["37", "48"], ",", 
         FractionBox["13", "48"], ",", 
         FractionBox["11", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "16"], ",", 
         FractionBox["15", "16"], ",", 
         FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "16"], ",", 
         FractionBox["9", "16"], ",", 
         FractionBox["7", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["35", "48"], ",", 
         FractionBox["11", "48"], ",", 
         FractionBox["13", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["19", "48"], ",", 
         FractionBox["43", "48"], ",", 
         FractionBox["5", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "48"], ",", 
         FractionBox["25", "48"], ",", 
         FractionBox["23", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "16"], ",", 
         FractionBox["3", "16"], ",", 
         FractionBox["5", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["17", "48"], ",", 
         FractionBox["41", "48"], ",", 
         FractionBox["7", "24"]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["47", "48"], ",", 
         FractionBox["23", "48"], ",", 
         FractionBox["1", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["31", "48"], ",", 
         FractionBox["7", "48"], ",", 
         FractionBox["17", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "16"], ",", 
         FractionBox["13", "16"], ",", 
         FractionBox["3", "8"]}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7977851471966133`*^9, 3.797785253142005*^9}, 
   3.797785648695907*^9, {3.798015007051237*^9, 3.798015045472577*^9}, {
   3.7980151120574512`*^9, 3.79801512451329*^9}, 3.798015159535379*^9, {
   3.798015212542054*^9, 3.798015224871673*^9}, 3.7980153380514174`*^9, 
   3.798015678501466*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Chern", " ", "insulator"}], ",", " ", 
    RowBox[{
     RowBox[{"Chern", " ", "number", " ", 
      RowBox[{"\[Nu]", ".", " ", "Intrinsic"}], " ", "sign", " ", "problem", 
      " ", "for", " ", "\[Nu]"}], "\[NotEqual]", 
     RowBox[{"0", " ", "mod", " ", "12"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "=", "\[Nu]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"\[Nu]", "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"h", "-", 
          FractionBox["c", "24"]}], ",", "1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "1", ",", "25", ",", "1"}], "}"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "It", " ", "suffices", " ", "to", " ", "look", " ", "at", " ", 
       "\[Nu]"}], "=", "1"}], ",", "3", ",", "...", ",", "24."}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.79824793581454*^9, 3.7982480333392677`*^9}, {
  3.798248098839527*^9, 3.798248111745079*^9}, {3.7982511963341713`*^9, 
  3.7982512061084557`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox["1", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     FractionBox["1", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     FractionBox["1", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     FractionBox["5", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     FractionBox["7", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", 
     FractionBox["2", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", 
     FractionBox["3", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", 
     FractionBox["5", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", 
     FractionBox["11", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", 
     FractionBox["1", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", 
     FractionBox["1", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", 
     FractionBox["1", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", 
     FractionBox["5", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", 
     FractionBox["7", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", 
     FractionBox["2", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", 
     FractionBox["3", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", 
     FractionBox["5", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", 
     FractionBox["11", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", 
     FractionBox["1", "12"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7982479942867193`*^9, 3.7982480348872337`*^9}, {
  3.798248101240798*^9, 3.798248112912405*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "-", 
  RowBox[{"c", "/", "24"}]}]], "Input",
 CellChangeTimes->{{3.798248062437715*^9, 3.79824806435396*^9}}],

Cell[BoxData[
 FractionBox["\[Nu]", "12"]], "Output",
 CellChangeTimes->{3.798248064984661*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Spin", "-", 
     RowBox[{"less", " ", "chiral", " ", "l"}], "-", 
     RowBox[{"wave", " ", "superconductor"}]}], ",", " ", 
    RowBox[{"l", " ", "odd"}], ",", " ", 
    RowBox[{"has", " ", "intrinsic", " ", "sign", " ", 
     RowBox[{"problem", "."}]}]}], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"l", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"l", "/", "16"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"h", "-", 
          FractionBox["c", "24"]}], ",", "1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "49", ",", "2"}], "}"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "It", " ", "suffices", " ", "to", " ", "look", " ", "at", " ", 
       "\[Nu]"}], "=", "1"}], ",", "3", ",", "...", ",", "48."}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.79824793581454*^9, 3.7982480333392677`*^9}, {
  3.798248098839527*^9, 3.798248111745079*^9}, {3.7982482107316017`*^9, 
  3.798248269945778*^9}, {3.7982483305339403`*^9, 3.7982483345104628`*^9}, {
  3.798251154937142*^9, 3.7982511832147923`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox["1", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     FractionBox["1", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     FractionBox["5", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     FractionBox["7", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", 
     FractionBox["3", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", 
     FractionBox["11", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", 
     FractionBox["13", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", 
     FractionBox["5", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", 
     FractionBox["17", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", 
     FractionBox["19", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", 
     FractionBox["7", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", 
     FractionBox["23", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", 
     FractionBox["1", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", 
     FractionBox["1", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", 
     FractionBox["5", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", 
     FractionBox["7", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", 
     FractionBox["3", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", 
     FractionBox["11", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", 
     FractionBox["13", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39", ",", 
     FractionBox["5", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", 
     FractionBox["17", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", 
     FractionBox["19", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", 
     FractionBox["7", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", 
     FractionBox["23", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", 
     FractionBox["1", "24"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7982482368149023`*^9, 3.798248270194541*^9}, 
   3.798248336249414*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"d", "+", 
    RowBox[{"id", " ", 
     RowBox[{"superconductor", ":", " ", 
      RowBox[{
      "has", " ", "an", " ", "intrinsic", " ", "sign", " ", "problem"}]}]}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}], " ", ";", 
    RowBox[{"(*", " ", 
     RowBox[{"4", " ", "=", " ", 
      RowBox[{
      "2", " ", "spin", " ", "components", " ", "times", " ", "an", " ", 
       "angular", " ", "momentum", " ", "2"}]}], " ", "*)"}], " ", 
    "\[IndentingNewLine]", 
    RowBox[{"h", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{"1", "/", "16"}], ")"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"h", "-", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"c", "+", 
           RowBox[{"n", "*", "8"}]}], ")"}], "24"]}], ",", "1"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7977447993567457`*^9, 3.79774492807273*^9}, {
  3.797929451644659*^9, 3.797929454176423*^9}, {3.797929625579043*^9, 
  3.797929655734797*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["11", "12"], ",", 
     FractionBox["5", "12"], ",", 
     FractionBox["1", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "12"], ",", 
     FractionBox["1", "12"], ",", 
     FractionBox["5", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7979296158824997`*^9, 3.797929656748477*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["E", "8"], " ", "K"}], "-", "matrix"}], ",", " ", 
    RowBox[{
     RowBox[{"n", " ", 
      RowBox[{"copies", ".", " ", "Intrinsic"}], " ", "sign", " ", "problem", 
      " ", "for", " ", "n"}], "\[NotEqual]", 
     RowBox[{"0", " ", "mod", " ", "3"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"8", "n"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"h", "-", 
          FractionBox["c", "24"]}], ",", "1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "It", " ", "suffices", " ", "to", " ", "look", " ", "at", " ", 
       "\[Nu]"}], "=", "1"}], ",", "2", ",", "3."}], " ", "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.79824793581454*^9, 3.7982480333392677`*^9}, {
  3.798248098839527*^9, 3.798248111745079*^9}, {3.7982482107316017`*^9, 
  3.798248269945778*^9}, {3.7982483305339403`*^9, 3.7982483345104628`*^9}, {
  3.798248439744576*^9, 3.798248494023898*^9}, {3.7982511130497913`*^9, 
  3.798251144970359*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox["2", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", 
     FractionBox["2", "3"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.798248465495257*^9, 3.798248494281485*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fibunacci", " ", 
    RowBox[{"anyons", ":", "  ", 
     RowBox[{
     "the", " ", "anyon", " ", "model", " ", "has", " ", "an", " ", 
      "intrinsic", " ", "sign", " ", "problem"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"14", "/", "5"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"mod", " ", "8"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"2", "/", "5"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"h", "-", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"c", "+", 
           RowBox[{"n", "*", "8"}]}], ")"}], "24"]}], ",", "1"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.796657498481235*^9, 3.79665751836754*^9}, {
  3.7966575555367193`*^9, 3.796657561256668*^9}, {3.7966580186434193`*^9, 
  3.796658052529386*^9}, {3.796658086016055*^9, 3.7966580932922363`*^9}, {
  3.797929660762044*^9, 3.797929674149034*^9}, {3.7982511883193617`*^9, 
  3.798251189471451*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["17", "60"], ",", 
   FractionBox["19", "20"], ",", 
   FractionBox["37", "60"]}], "}"}]], "Output",
 CellChangeTimes->{{3.79665809112503*^9, 3.796658093957741*^9}, 
   3.796718227932663*^9, 3.797929677896803*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"SU", 
    SubscriptBox[
     RowBox[{"(", "2", ")"}], "3"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     FractionBox[
      RowBox[{"3", "k"}], 
      RowBox[{"k", "+", "2"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"h", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"j", "*", 
        RowBox[{"(", 
         RowBox[{"j", "+", "1"}], ")"}]}], 
       RowBox[{"k", "+", "2"}]], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"k", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"h", "-", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"c", "+", 
           RowBox[{"n", "*", "8"}]}], ")"}], "24"]}], ",", "1"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.796658014330216*^9, 3.796658014938192*^9}, {
   3.7966581103132887`*^9, 3.796658156962223*^9}, {3.796658244599167*^9, 
   3.7966582834483747`*^9}, {3.7966583442798147`*^9, 3.796658369669973*^9}, 
   3.797929699387516*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["3", "20"], ",", 
   FractionBox["2", "5"], ",", 
   FractionBox["3", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.796658269039268*^9, 3.796658283716804*^9}, 
   3.796658375110586*^9, {3.797929695629121*^9, 3.79792970086495*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["37", "40"], ",", 
     FractionBox["3", "40"], ",", 
     FractionBox["13", "40"], ",", 
     FractionBox["27", "40"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["71", "120"], ",", 
     FractionBox["89", "120"], ",", 
     FractionBox["119", "120"], ",", 
     FractionBox["41", "120"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31", "120"], ",", 
     FractionBox["49", "120"], ",", 
     FractionBox["79", "120"], ",", 
     FractionBox["1", "120"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.796658269039268*^9, 3.796658283716804*^9}, 
   3.796658375110586*^9, {3.797929695629121*^9, 3.7979297008827744`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fermionic", " ", "Lauhglin"}], ",", " ", 
    RowBox[{"periodic", " ", "boundary", " ", "conditions"}]}], " ", "*)"}], 
  " ", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"Q", "=", "1"}]}], "}"}], ",", 
     RowBox[{"Q", "<", 
      RowBox[{"2", "*", 
       SuperscriptBox["10", "3"]}]}], ",", 
     RowBox[{"Q", "+=", "2"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                FractionBox["Q", "2"], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox["a", "Q"], "+", 
                   FractionBox["1", "2"]}], ")"}], "2"]}], "-", 
               FractionBox["1", "24"]}], ",", "1"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "0", ",", 
              RowBox[{"Q", "-", "1"}]}], "}"}]}], "]"}], ",", "0"}], "]"}], 
        "\[Equal]", "True"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", "=", 
         RowBox[{"n", "+", "1"}]}], "}"}], ",", "0"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Precentage", " ", "of", " ", "phases", " ", "where", " ", "we", " ", 
       "idetify", " ", "an", " ", "intrinsic", " ", "sign"}], "-", 
      RowBox[{"problem", " ", "for", " ", "Q"}]}], "<", "2000"}], " ", "*)"}], 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Q", "/", "2"}], ")"}], "-", "n"}], 
      RowBox[{"(", 
       RowBox[{"Q", "/", "2"}], ")"}]], ")"}], "*", "100."}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Number", " ", "of", " ", "phases", " ", "where", " ", "we", " ", 
       "idetify", " ", "an", " ", "intrinsic", " ", "sign"}], "-", 
      RowBox[{"problem", " ", "for", " ", "Q"}]}], "<", "2000"}], " ", "*)"}],
    "n"}]}]], "Input",
 CellChangeTimes->{{3.796534459655654*^9, 3.796534483534927*^9}, {
  3.796534528328145*^9, 3.796534540607779*^9}, {3.7965351959864597`*^9, 
  3.796535196313902*^9}, {3.796535255310582*^9, 3.7965352857387247`*^9}, {
  3.797580129476226*^9, 3.797580162624629*^9}, {3.797580202588065*^9, 
  3.797580258482225*^9}}],

Cell[BoxData["96.7016491754123`"], "Output",
 CellChangeTimes->{3.797930081395529*^9}],

Cell[BoxData["33"], "Output",
 CellChangeTimes->{3.7979300814017067`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Intrinsic", " ", "sign", " ", "problems", " ", "in", " ", "SU", 
    SubscriptBox[
     RowBox[{"(", "2", ")"}], "k"], " ", "Chern"}], "-", 
   RowBox[{"Simons", " ", "theory"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.797580396868517*^9, 3.7975804084475822`*^9}, {
  3.797581329656152*^9, 3.797581344640049*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "=", "0"}], ",", 
     RowBox[{"k", "=", "1"}]}], "}"}], ",", 
   RowBox[{"k", "\[LessEqual]", 
    RowBox[{"5", "*", 
     SuperscriptBox["10", "3"]}]}], ",", 
   RowBox[{"k", "+=", "1"}], ",", 
   RowBox[{
    RowBox[{"c", "=", 
     FractionBox[
      RowBox[{"3", "k"}], 
      RowBox[{"k", "+", "2"}]]}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"j", "*", 
                RowBox[{"(", 
                 RowBox[{"j", "+", "1"}], ")"}]}], 
               RowBox[{"k", "+", "2"}]], "-", 
              FractionBox["c", "24"]}], ",", "1"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", 
             RowBox[{"k", "/", "2"}], ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", "0"}], "]"}], 
       "\[Equal]", "True"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", "=", 
        RowBox[{"n", "+", "1"}]}], "}"}], ",", "0"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Precentage", " ", "of", " ", "phases", " ", "where", " ", "we", " ", 
      "idetify", " ", "an", " ", "intrinsic", " ", "sign"}], "-", 
     RowBox[{"problem", " ", "for", " ", "k"}]}], "<", "1000"}], " ", "*)"}], 
  
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{"k", "-", "n"}], "k"], ")"}], "*", 
   "100."}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Number", " ", "of", " ", "phases", " ", "where", " ", "we", " ", 
      "idetify", " ", "an", " ", "intrinsic", " ", "sign"}], "-", 
     RowBox[{"problem", " ", "for", " ", "k"}]}], "<", "1000"}], " ", "*)"}], 
  "n"}]}], "Input",
 CellChangeTimes->{{3.797581392865766*^9, 3.7975814059386883`*^9}, {
  3.797581440782714*^9, 3.797581442007663*^9}, {3.7975815311703463`*^9, 
  3.7975816201175632`*^9}, {3.797581669575181*^9, 3.797581692653591*^9}, {
  3.79758187354414*^9, 3.797581906104854*^9}, {3.797582815807912*^9, 
  3.797582902747776*^9}, {3.7975829399930077`*^9, 3.79758294007871*^9}, {
  3.797929794149208*^9, 3.7979297952725163`*^9}, {3.7979298610617*^9, 
  3.7979298871515293`*^9}, {3.79793001682698*^9, 3.7979300187573442`*^9}}],

Cell[BoxData["91.62167566486703`"], "Output",
 CellChangeTimes->{3.79792984760003*^9, 3.7979299529188223`*^9, 
  3.797930075887336*^9}],

Cell[BoxData["419"], "Output",
 CellChangeTimes->{3.79792984760003*^9, 3.7979299529188223`*^9, 
  3.7979300758954487`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Bosonic", " ", "Lauhglin"}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", "0"}], ",", 
        RowBox[{"Q", "=", "2"}]}], "}"}], ",", 
      RowBox[{"Q", "\[LessEqual]", 
       RowBox[{"2", "*", 
        SuperscriptBox["10", "3"]}]}], ",", 
      RowBox[{"Q", "+=", "2"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"2", "Q"}]], 
                 SuperscriptBox["a", "2"]}], "-", 
                FractionBox["1", "24"]}], ",", "1"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "0", ",", 
               RowBox[{"Q", "-", "1"}]}], "}"}]}], "]"}], ",", "0"}], "]"}], 
         "\[Equal]", "True"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", "=", 
          RowBox[{"n", "+", "1"}]}], " ", "}"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Q", "/", "2"}], ")"}], "-", "n"}], 
      RowBox[{"(", 
       RowBox[{"Q", "/", "2"}], ")"}]], ")"}], "*", "100."}], 
   "\[IndentingNewLine]", "n"}]}]], "Input",
 CellChangeTimes->{{3.796534027482646*^9, 3.796534066064595*^9}, {
  3.7965341288765917`*^9, 3.796534189840404*^9}, {3.7965342714687233`*^9, 
  3.7965342715217648`*^9}, {3.796534358377902*^9, 3.796534358439309*^9}, {
  3.7975802950574903`*^9, 3.7975803283398943`*^9}, {3.797580827052412*^9, 
  3.7975808319173813`*^9}, {3.797929943991251*^9, 3.797930000087915*^9}}],

Cell[BoxData["98.5014985014985`"], "Output",
 CellChangeTimes->{3.797929956846333*^9, 3.7979300057310867`*^9}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.797929956846333*^9, 3.7979300057358427`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C", "=", "2"}]], "Input",
 CellChangeTimes->{{3.799305433703298*^9, 3.799305434136368*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.799305434664598*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Below", " ", "we", " ", "find", " ", "intrinsic", " ", "sign", " ", 
    "problems", " ", "in", " ", "the", " ", "three", " ", "candidate", " ", 
    "phases", " ", "for", " ", "the", " ", "quantum", " ", "Hall", " ", 
    "state", " ", "at", " ", "filling", " ", 
    RowBox[{"5", "/", "2"}]}], "=", 
   RowBox[{"2", "+", 
    RowBox[{"1", "/", "2"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.799298063091035*^9, 3.799298152529726*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Pffafian", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U", 
        SubscriptBox[
         RowBox[{"(", "1", ")"}], "8"], "*", 
        SubscriptBox["K", "1"]}], ")"}], "/", 
      SubscriptBox["Z", "2"]}]}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", 
      SubscriptBox["K", "1"]}], "=", 
     RowBox[{
      RowBox[{
      "Ising", " ", "is", " ", "the", " ", "Kitaev", " ", "spin", " ", 
       "liquid", " ", "with", " ", "Chern", " ", "number", " ", "\[Nu]"}], 
      "=", "1"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"U", 
     SubscriptBox[
      RowBox[{"(", "1", ")"}], 
      RowBox[{"k", "=", "8"}]], " ", "with", " ", "charge", " ", "q"}], "=", 
    "2"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "8"}], ";", 
    RowBox[{"c1", "=", "1"}], ";", 
    RowBox[{"h1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "k"}]], 
        SuperscriptBox[
         RowBox[{"(", "a", ")"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", 
         RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Kitaev", " ", "spin", " ", "liquid", " ", "with", " ", "Chern", " ", 
     "number", " ", "1"}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"\[Nu]", "=", "1"}], ";", " ", 
    RowBox[{"c2", "=", 
     RowBox[{"\[Nu]", "/", "2"}]}], ";", 
    RowBox[{"h2", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Nu]", "/", "16"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "2", " ", "filled", " ", "lowest", " ", "landau", " ", "levels"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{
      "Chern", " ", "insulator", " ", "with", " ", "Chern", " ", "number", 
       " ", "\[Nu]\[Nu]"}], "=", "2"}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"\[Nu]\[Nu]", "=", "2"}], ";", 
    RowBox[{"c3", "=", "\[Nu]\[Nu]"}], ";", 
    RowBox[{"h3", "=", 
     RowBox[{"\[Nu]\[Nu]", "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Chiral", " ", "central", " ", "charge"}], " ", "*)"}], 
   RowBox[{"c1", "+", "c2"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"modulo", " ", 
     SubscriptBox["Z", "2"]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"i", "-", "j", "+", "1"}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Spins", " ", 
     RowBox[{"(", 
      RowBox[{
      "0", " ", "marks", " ", "an", " ", "anyon", " ", "which", " ", "is", 
       " ", "removed", " ", "by", " ", "the", " ", "modulo", " ", 
       SubscriptBox["Z", "2"]}], ")"}]}], "*)"}], " ", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", "\[Pi]", "*", "I", "*", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"At", " ", "filling", " ", 
     RowBox[{"1", "/", "2"}]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", "\[Pi]", "*", "I", "*", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "-", 
           FractionBox[
            RowBox[{"c1", "+", "c2"}], "24"]}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"At", " ", "filling", " ", 
     RowBox[{"5", "/", "2"}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", "\[Pi]", "*", "I", "*", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "h3", "-", 
           FractionBox[
            RowBox[{"c1", "+", "c2", "+", "c3"}], "24"]}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"For", " ", "Table", " ", "I", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "0", " ", "marks", " ", "an", " ", "anyon", " ", "which", " ", "is", 
        " ", "removed", " ", "by", " ", "the", " ", "modulo", " ", 
        SubscriptBox["Z", "2"]}], ",", " ", 
       RowBox[{
        RowBox[{"or", " ", "an", " ", "anyon", " ", "with", " ", 
         SubscriptBox["h", "a"]}], "=", "0"}]}], ")"}]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2"}], ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.799293265640561*^9, 3.7992936345628157`*^9}, {
   3.7992936735252857`*^9, 3.799293695478924*^9}, {3.7992937514258204`*^9, 
   3.7992937883564463`*^9}, {3.799293836159041*^9, 3.7992938447803698`*^9}, {
   3.799293878607609*^9, 3.799294001835153*^9}, {3.799294061822218*^9, 
   3.799294065810912*^9}, {3.799294221998537*^9, 3.799294280014868*^9}, {
   3.7992943287638617`*^9, 3.7992943331427402`*^9}, {3.799294431592443*^9, 
   3.799294443297276*^9}, {3.799294588585206*^9, 3.799294611054034*^9}, {
   3.799297124310672*^9, 3.799297151419923*^9}, {3.799297248966715*^9, 
   3.799297370552669*^9}, {3.7992974201828403`*^9, 3.7992974581462584`*^9}, {
   3.799297491359972*^9, 3.79929752799028*^9}, {3.799297695111827*^9, 
   3.7992976956779633`*^9}, 3.799298244230809*^9, {3.799298349964514*^9, 
   3.799298358249864*^9}, {3.799300241603964*^9, 3.799300326368881*^9}, {
   3.79930065737143*^9, 3.799300736933241*^9}, {3.799300780922908*^9, 
   3.7993007812493973`*^9}, {3.799305409790371*^9, 3.79930548190065*^9}}],

Cell[BoxData[
 FractionBox["3", "2"]], "Output",
 CellChangeTimes->{
  3.799293387503039*^9, 3.7992934587139177`*^9, {3.799293497722681*^9, 
   3.7992935033276987`*^9}, {3.799293582925624*^9, 3.799293593114629*^9}, 
   3.799293754631452*^9, 3.799293788891523*^9, {3.7992938414300413`*^9, 
   3.799293845625519*^9}, {3.799293932346808*^9, 3.7992939589736347`*^9}, {
   3.799293990096678*^9, 3.799294002793479*^9}, 3.799294066938279*^9, 
   3.799294280651902*^9, 3.799294444226495*^9, 3.7992945895095243`*^9, 
   3.799294769444261*^9, {3.799297328768342*^9, 3.799297371285994*^9}, {
   3.799297431608088*^9, 3.799297458836248*^9}, 3.799297696455014*^9, {
   3.799298352138185*^9, 3.799298358788906*^9}, 3.799300280865041*^9, 
   3.799300350764023*^9, {3.799300677685752*^9, 3.7993006970299597`*^9}, 
   3.799300739032536*^9, 3.7993007817410192`*^9, {3.799305457105747*^9, 
   3.7993054821891117`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "\[ImaginaryI]", "0", "1", "0", "\[ImaginaryI]", "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]]},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.799293387503039*^9, 3.7992934587139177`*^9, {3.799293497722681*^9, 
   3.7992935033276987`*^9}, {3.799293582925624*^9, 3.799293593114629*^9}, 
   3.799293754631452*^9, 3.799293788891523*^9, {3.7992938414300413`*^9, 
   3.799293845625519*^9}, {3.799293932346808*^9, 3.7992939589736347`*^9}, {
   3.799293990096678*^9, 3.799294002793479*^9}, 3.799294066938279*^9, 
   3.799294280651902*^9, 3.799294444226495*^9, 3.7992945895095243`*^9, 
   3.799294769444261*^9, {3.799297328768342*^9, 3.799297371285994*^9}, {
   3.799297431608088*^9, 3.799297458836248*^9}, 3.799297696455014*^9, {
   3.799298352138185*^9, 3.799298358788906*^9}, 3.799300280865041*^9, 
   3.799300350764023*^9, {3.799300677685752*^9, 3.7993006970299597`*^9}, 
   3.799300739032536*^9, 3.7993007817410192`*^9, {3.799305457105747*^9, 
   3.799305482204092*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]]},
     {
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.799293387503039*^9, 3.7992934587139177`*^9, {3.799293497722681*^9, 
   3.7992935033276987`*^9}, {3.799293582925624*^9, 3.799293593114629*^9}, 
   3.799293754631452*^9, 3.799293788891523*^9, {3.7992938414300413`*^9, 
   3.799293845625519*^9}, {3.799293932346808*^9, 3.7992939589736347`*^9}, {
   3.799293990096678*^9, 3.799294002793479*^9}, 3.799294066938279*^9, 
   3.799294280651902*^9, 3.799294444226495*^9, 3.7992945895095243`*^9, 
   3.799294769444261*^9, {3.799297328768342*^9, 3.799297371285994*^9}, {
   3.799297431608088*^9, 3.799297458836248*^9}, 3.799297696455014*^9, {
   3.799298352138185*^9, 3.799298358788906*^9}, 3.799300280865041*^9, 
   3.799300350764023*^9, {3.799300677685752*^9, 3.7993006970299597`*^9}, 
   3.799300739032536*^9, 3.7993007817410192`*^9, {3.799305457105747*^9, 
   3.7993054822152233`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]]},
     {
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.799293387503039*^9, 3.7992934587139177`*^9, {3.799293497722681*^9, 
   3.7992935033276987`*^9}, {3.799293582925624*^9, 3.799293593114629*^9}, 
   3.799293754631452*^9, 3.799293788891523*^9, {3.7992938414300413`*^9, 
   3.799293845625519*^9}, {3.799293932346808*^9, 3.7992939589736347`*^9}, {
   3.799293990096678*^9, 3.799294002793479*^9}, 3.799294066938279*^9, 
   3.799294280651902*^9, 3.799294444226495*^9, 3.7992945895095243`*^9, 
   3.799294769444261*^9, {3.799297328768342*^9, 3.799297371285994*^9}, {
   3.799297431608088*^9, 3.799297458836248*^9}, 3.799297696455014*^9, {
   3.799298352138185*^9, 3.799298358788906*^9}, 3.799300280865041*^9, 
   3.799300350764023*^9, {3.799300677685752*^9, 3.7993006970299597`*^9}, 
   3.799300739032536*^9, 3.7993007817410192`*^9, {3.799305457105747*^9, 
   3.7993054822274647`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      FractionBox["1", "4"], "0", "0", "0", 
      FractionBox["1", "4"], "0"},
     {"0", 
      FractionBox["1", "8"], "0", 
      FractionBox["5", "8"], "0", 
      FractionBox["5", "8"], "0", 
      FractionBox["1", "8"]},
     {
      FractionBox["1", "2"], "0", 
      FractionBox["3", "4"], "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["3", "4"], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.799293387503039*^9, 3.7992934587139177`*^9, {3.799293497722681*^9, 
   3.7992935033276987`*^9}, {3.799293582925624*^9, 3.799293593114629*^9}, 
   3.799293754631452*^9, 3.799293788891523*^9, {3.7992938414300413`*^9, 
   3.799293845625519*^9}, {3.799293932346808*^9, 3.7992939589736347`*^9}, {
   3.799293990096678*^9, 3.799294002793479*^9}, 3.799294066938279*^9, 
   3.799294280651902*^9, 3.799294444226495*^9, 3.7992945895095243`*^9, 
   3.799294769444261*^9, {3.799297328768342*^9, 3.799297371285994*^9}, {
   3.799297431608088*^9, 3.799297458836248*^9}, 3.799297696455014*^9, {
   3.799298352138185*^9, 3.799298358788906*^9}, 3.799300280865041*^9, 
   3.799300350764023*^9, {3.799300677685752*^9, 3.7993006970299597`*^9}, 
   3.799300739032536*^9, 3.7993007817410192`*^9, {3.799305457105747*^9, 
   3.799305482243658*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"PH", "-", "Pffafian"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U", 
        SubscriptBox[
         RowBox[{"(", "1", ")"}], "8"], "*", 
        SubscriptBox["K", 
         RowBox[{"-", "1"}]]}], ")"}], "/", 
      SubscriptBox["Z", "2"]}]}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", 
      SubscriptBox["K", 
       RowBox[{"-", "1"}]]}], "=", 
     RowBox[{
      RowBox[{"anti", "-", 
       RowBox[{
       "Ising", " ", "is", " ", "the", " ", "Kitaev", " ", "spin", " ", 
        "liquid", " ", "with", " ", "Chern", " ", "number", " ", "\[Nu]"}]}], 
      "=", 
      RowBox[{"-", "1"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"U", 
     SubscriptBox[
      RowBox[{"(", "1", ")"}], 
      RowBox[{"k", "=", "8"}]], " ", "with", " ", "charge", " ", "q"}], "=", 
    "2"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "8"}], ";", 
    RowBox[{"c1", "=", "1"}], ";", 
    RowBox[{"h1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "k"}]], 
        SuperscriptBox[
         RowBox[{"(", "a", ")"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", 
         RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Kitaev", " ", "spin", " ", "liquid", " ", "with", " ", "Chern", " ", 
     "number", " ", "1"}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"\[Nu]", "=", 
     RowBox[{"-", "1"}]}], ";", " ", 
    RowBox[{"c2", "=", 
     RowBox[{"\[Nu]", "/", "2"}]}], ";", 
    RowBox[{"h2", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Nu]", "/", "16"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "2", " ", "filled", " ", "lowest", " ", "landau", " ", "levels"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{
      "Chern", " ", "insulator", " ", "with", " ", "Chern", " ", "number", 
       " ", "\[Nu]\[Nu]"}], "=", "2"}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"\[Nu]\[Nu]", "=", "2"}], ";", 
    RowBox[{"c3", "=", "\[Nu]\[Nu]"}], ";", 
    RowBox[{"h3", "=", 
     RowBox[{"\[Nu]\[Nu]", "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Chiral", " ", "central", " ", "charge"}], " ", "*)"}], 
   RowBox[{"c1", "+", "c2"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"modulo", " ", 
     SubscriptBox["Z", "2"]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"i", "-", "j", "+", "1"}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Spins", " ", 
     RowBox[{"(", 
      RowBox[{
      "0", " ", "marks", " ", "an", " ", "anyon", " ", "which", " ", "is", 
       " ", "removed", " ", "by", " ", "the", " ", "modulo", " ", 
       SubscriptBox["Z", "2"]}], ")"}]}], "*)"}], " ", 
   RowBox[{"s", "=", 
    RowBox[{
     RowBox[{"Z2", "*", 
      RowBox[{"Table", "[", 
       RowBox[{
        SuperscriptBox["E", 
         RowBox[{"2", "\[Pi]", "*", "I", "*", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"s2", ",", "h2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"At", " ", "filling", " ", 
     RowBox[{"1", "/", "2"}]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", "\[Pi]", "*", "I", "*", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "-", 
           FractionBox[
            RowBox[{"c1", "+", "c2"}], "24"]}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"At", " ", "filling", " ", 
     RowBox[{"5", "/", "2"}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", "\[Pi]", "*", "I", "*", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "h3", "-", 
           FractionBox[
            RowBox[{"c1", "+", "c2", "+", "c3"}], "24"]}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"For", " ", "Table", " ", "I", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "0", " ", "marks", " ", "an", " ", "anyon", " ", "which", " ", "is", 
        " ", "removed", " ", "by", " ", "the", " ", "modulo", " ", 
        SubscriptBox["Z", "2"]}], ",", " ", 
       RowBox[{
        RowBox[{"or", " ", "an", " ", "anyon", " ", "with", " ", 
         SubscriptBox["h", "a"]}], "=", "0"}]}], ")"}]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2"}], ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.799293265640561*^9, 3.7992936345628157`*^9}, {
   3.7992936735252857`*^9, 3.799293695478924*^9}, {3.7992937514258204`*^9, 
   3.7992937883564463`*^9}, {3.799293836159041*^9, 3.7992938447803698`*^9}, {
   3.799293878607609*^9, 3.799294001835153*^9}, {3.799294061822218*^9, 
   3.799294065810912*^9}, {3.799294221998537*^9, 3.799294280014868*^9}, {
   3.7992943287638617`*^9, 3.7992943331427402`*^9}, {3.799294431592443*^9, 
   3.799294443297276*^9}, {3.799294588585206*^9, 3.799294611054034*^9}, {
   3.799297124310672*^9, 3.799297151419923*^9}, {3.799297248966715*^9, 
   3.799297370552669*^9}, {3.7992974201828403`*^9, 3.7992974581462584`*^9}, {
   3.799297491359972*^9, 3.79929752799028*^9}, {3.799297611396138*^9, 
   3.799297689485426*^9}, 3.799298238118305*^9, {3.799298365295054*^9, 
   3.799298376173807*^9}, {3.799300755617564*^9, 3.799300786042426*^9}, {
   3.7993054978496428`*^9, 3.799305518340266*^9}}],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{{3.7992976719469833`*^9, 3.799297690348563*^9}, 
   3.7992977787301607`*^9, {3.799298369860156*^9, 3.799298376709711*^9}, {
   3.7993007578593884`*^9, 3.799300786462702*^9}, {3.799305499913711*^9, 
   3.79930551860998*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "\[ImaginaryI]", "0", "1", "0", "\[ImaginaryI]", "0"},
     {"0", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1"},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7992976719469833`*^9, 3.799297690348563*^9}, 
   3.7992977787301607`*^9, {3.799298369860156*^9, 3.799298376709711*^9}, {
   3.7993007578593884`*^9, 3.799300786462702*^9}, {3.799305499913711*^9, 
   3.799305518625045*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]]},
     {
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7992976719469833`*^9, 3.799297690348563*^9}, 
   3.7992977787301607`*^9, {3.799298369860156*^9, 3.799298376709711*^9}, {
   3.7993007578593884`*^9, 3.799300786462702*^9}, {3.799305499913711*^9, 
   3.799305518638083*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]]},
     {
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7992976719469833`*^9, 3.799297690348563*^9}, 
   3.7992977787301607`*^9, {3.799298369860156*^9, 3.799298376709711*^9}, {
   3.7993007578593884`*^9, 3.799300786462702*^9}, {3.799305499913711*^9, 
   3.799305518650079*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      FractionBox["1", "4"], "0", "0", "0", 
      FractionBox["1", "4"], "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"], "0", "0"},
     {
      FractionBox["1", "2"], "0", 
      FractionBox["3", "4"], "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["3", "4"], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7992976719469833`*^9, 3.799297690348563*^9}, 
   3.7992977787301607`*^9, {3.799298369860156*^9, 3.799298376709711*^9}, {
   3.7993007578593884`*^9, 3.799300786462702*^9}, {3.799305499913711*^9, 
   3.799305518666895*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Anti", "-", "Pffafian"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U", 
        SubscriptBox[
         RowBox[{"(", "1", ")"}], "8"], "*", 
        SubscriptBox["K", 
         RowBox[{"-", "3"}]]}], ")"}], "/", 
      SubscriptBox["Z", "2"]}]}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", 
      SubscriptBox["K", 
       RowBox[{"-", "3"}]]}], "=", 
     RowBox[{
      RowBox[{"SU", 
       SubscriptBox[
        RowBox[{"(", "2", ")"}], 
        RowBox[{"-", "2"}]], " ", "is", " ", "the", " ", "Kitaev", " ", 
       "spin", " ", "liquid", " ", "with", " ", "Chern", " ", "number", " ", 
       "\[Nu]"}], "=", 
      RowBox[{"-", "3"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"U", 
     SubscriptBox[
      RowBox[{"(", "1", ")"}], 
      RowBox[{"k", "=", "8"}]], " ", "with", " ", "charge", " ", "q"}], "=", 
    "2"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "8"}], ";", 
    RowBox[{"c1", "=", "1"}], ";", 
    RowBox[{"h1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "k"}]], 
        SuperscriptBox[
         RowBox[{"(", "a", ")"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", 
         RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Kitaev", " ", "spin", " ", "liquid", " ", "with", " ", "Chern", " ", 
     "number", " ", "1"}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"\[Nu]", "=", 
     RowBox[{"-", "3"}]}], ";", " ", 
    RowBox[{"c2", "=", 
     RowBox[{"\[Nu]", "/", "2"}]}], ";", 
    RowBox[{"h2", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"\[Nu]", "/", "16"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "2", " ", "filled", " ", "lowest", " ", "landau", " ", "levels"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{
      "Chern", " ", "insulator", " ", "with", " ", "Chern", " ", "number", 
       " ", "\[Nu]\[Nu]"}], "=", "2"}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"\[Nu]\[Nu]", "=", "2"}], ";", 
    RowBox[{"c3", "=", "\[Nu]\[Nu]"}], ";", 
    RowBox[{"h3", "=", 
     RowBox[{"\[Nu]\[Nu]", "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Chiral", " ", "central", " ", "charge"}], " ", "*)"}], 
   RowBox[{"c1", "+", "c2"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"modulo", " ", 
     SubscriptBox["Z", "2"]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"i", "-", "j", "+", "1"}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Spins", " ", 
     RowBox[{"(", 
      RowBox[{
      "0", " ", "marks", " ", "an", " ", "anyon", " ", "which", " ", "is", 
       " ", "removed", " ", "by", " ", "the", " ", "modulo", " ", 
       SubscriptBox["Z", "2"]}], ")"}]}], " ", "*)"}], " ", 
   RowBox[{"s", "=", 
    RowBox[{
     RowBox[{"Z2", "*", 
      RowBox[{"Table", "[", 
       RowBox[{
        SuperscriptBox["E", 
         RowBox[{"2", "\[Pi]", "*", "I", "*", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"s2", ",", "h2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"At", " ", "filling", " ", 
     RowBox[{"1", "/", "2"}]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", "\[Pi]", "*", "I", "*", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "-", 
           FractionBox[
            RowBox[{"c1", "+", "c2"}], "24"]}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"At", " ", "filling", " ", 
     RowBox[{"5", "/", "2"}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"2", "\[Pi]", "*", "I", "*", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "h3", "-", 
           FractionBox[
            RowBox[{"c1", "+", "c2", "+", "c3"}], "24"]}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"For", " ", "Table", " ", "I", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "0", " ", "marks", " ", "an", " ", "anyon", " ", "which", " ", "is", 
        " ", "removed", " ", "by", " ", "the", " ", "modulo", " ", 
        SubscriptBox["Z", "2"]}], ",", " ", 
       RowBox[{
        RowBox[{"or", " ", "an", " ", "anyon", " ", "with", " ", 
         SubscriptBox["h", "a"]}], "=", "0"}]}], ")"}]}], " ", "*)"}], " ", 
   RowBox[{
    RowBox[{"Z2", "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2"}], ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s2", ",", "h2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "h1"}], "}"}]}], "]"}]}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQXVVvsmqy3xvHaUxBN0C0ynmDuyA6Ivj9fRAdtODt
MxDNlNH9GkTfFWv9CKJP/ZjxCUR3FF7+BqIn77RimwKk5/jv4gXR/z5Z8oFo
li/7FUH0mUoGTRDdVyihD6JDJi4B095fP1mDaM/mTFsQzbRrkj+IXrYrMQhE
s33s7JkKEi942w+iQ97LzQHR5esDV4PoKzdbN4JotXUu20D0k5bsXSA6YcP/
fSBaa23OSRA9p0P/MohOdo15C1Z3fNMHEP3m9S3+aUD61tVoERD9RvGOJohW
m35dC0QzrDofNh1IW/+vDAfR0caqy2cC6e5Zn1eAaACoKKjg
  "]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "2"]}]], "Output",
 CellChangeTimes->{
  3.799297926304822*^9, 3.799298213791037*^9, {3.799298384502184*^9, 
   3.79929839162755*^9}, {3.799300791213893*^9, 3.799300797024047*^9}, {
   3.799305531011479*^9, 3.7993055439237213`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "\[ImaginaryI]", "0", "1", "0", "\[ImaginaryI]", "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]]},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.799297926304822*^9, 3.799298213791037*^9, {3.799298384502184*^9, 
   3.79929839162755*^9}, {3.799300791213893*^9, 3.799300797024047*^9}, {
   3.799305531011479*^9, 3.799305543933866*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]]},
     {
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.799297926304822*^9, 3.799298213791037*^9, {3.799298384502184*^9, 
   3.79929839162755*^9}, {3.799300791213893*^9, 3.799300797024047*^9}, {
   3.799305531011479*^9, 3.799305543946128*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]]},
     {
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.799297926304822*^9, 3.799298213791037*^9, {3.799298384502184*^9, 
   3.79929839162755*^9}, {3.799300791213893*^9, 3.799300797024047*^9}, {
   3.799305531011479*^9, 3.79930554396271*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      FractionBox["1", "4"], "0", "0", "0", 
      FractionBox["1", "4"], "0"},
     {"0", 
      FractionBox["7", "8"], "0", 
      FractionBox["3", "8"], "0", 
      FractionBox["3", "8"], "0", 
      FractionBox["7", "8"]},
     {
      FractionBox["1", "2"], "0", 
      FractionBox["3", "4"], "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["3", "4"], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.799297926304822*^9, 3.799298213791037*^9, {3.799298384502184*^9, 
   3.79929839162755*^9}, {3.799300791213893*^9, 3.799300797024047*^9}, {
   3.799305531011479*^9, 3.799305543983238*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.799913193129682*^9, 3.799913197290442*^9}}]
}, Open  ]]
},
WindowSize->{1920, 1035},
WindowMargins->{{Automatic, 1440}, {0, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 163, 3, 96, "Chapter"],
Cell[746, 27, 13629, 270, 1179, "Input"],
Cell[CellGroupData[{
Cell[14400, 301, 8693, 155, 352, "Input"],
Cell[23096, 458, 253, 6, 63, "Output"],
Cell[23352, 466, 37150, 691, 526, 30465, 580, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[60517, 1160, 1367, 37, 118, "Input"],
Cell[CellGroupData[{
Cell[61909, 1201, 9325, 174, 1039, "Input"],
Cell[71237, 1377, 3783, 107, 180, "Output"]
}, Open  ]],
Cell[75035, 1487, 177, 3, 63, "Input"],
Cell[75215, 1492, 148, 2, 141, "Input"],
Cell[CellGroupData[{
Cell[75388, 1498, 34443, 746, 1534, "Input"],
Cell[109834, 2246, 324, 8, 78, "Output"],
Cell[110161, 2256, 325, 8, 78, "Output"],
Cell[110489, 2266, 323, 8, 78, "Output"],
Cell[110815, 2276, 326, 8, 78, "Output"],
Cell[111144, 2286, 41525, 736, 451, 17470, 340, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152706, 3027, 751, 23, 405, "Input"],
Cell[153460, 3052, 90, 1, 63, "Output"],
Cell[153553, 3055, 90, 1, 63, "Output"],
Cell[153646, 3058, 88, 1, 63, "Output"],
Cell[153737, 3061, 87, 1, 63, "Output"]
}, Open  ]],
Cell[153839, 3065, 146, 2, 141, "Input"],
Cell[CellGroupData[{
Cell[154010, 3071, 37798, 814, 1576, "Input"],
Cell[191811, 3887, 272, 6, 78, "Output"],
Cell[192086, 3895, 272, 6, 78, "Output"],
Cell[192361, 3903, 271, 6, 78, "Output"],
Cell[192635, 3911, 273, 6, 78, "Output"],
Cell[192911, 3919, 38705, 695, 465, 17357, 344, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231653, 4619, 1160, 36, 405, "Input"],
Cell[232816, 4657, 88, 1, 63, "Output"],
Cell[232907, 4660, 88, 1, 63, "Output"],
Cell[232998, 4663, 87, 1, 63, "Output"],
Cell[233088, 4666, 87, 1, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233212, 4672, 274, 9, 63, "Input"],
Cell[233489, 4683, 61197, 1065, 585, 24643, 464, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[294701, 5751, 148, 2, 141, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[294886, 5758, 472, 14, 78, "Chapter"],
Cell[CellGroupData[{
Cell[295383, 5776, 2093, 55, 199, "Input"],
Cell[297479, 5833, 15094, 483, 627, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312610, 6321, 1294, 36, 170, "Input"],
Cell[313907, 6359, 2226, 77, 117, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316170, 6441, 138, 3, 43, "Input"],
Cell[316311, 6446, 95, 2, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316443, 6453, 1391, 37, 170, "Input"],
Cell[317837, 6492, 2269, 79, 117, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320143, 6576, 1417, 43, 145, "Input"],
Cell[321563, 6621, 549, 18, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322149, 6644, 1426, 40, 170, "Input"],
Cell[323578, 6686, 427, 14, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324042, 6705, 1231, 34, 145, "Input"],
Cell[325276, 6741, 268, 7, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325581, 6753, 1367, 41, 233, "Input"],
Cell[326951, 6796, 297, 7, 66, "Output"],
Cell[327251, 6805, 749, 22, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328037, 6832, 2551, 72, 216, "Input"],
Cell[330591, 6906, 86, 1, 43, "Output"],
Cell[330680, 6909, 73, 1, 43, "Output"]
}, Open  ]],
Cell[330768, 6913, 378, 8, 44, "Input"],
Cell[CellGroupData[{
Cell[331171, 6925, 2505, 70, 234, "Input"],
Cell[333679, 6997, 135, 2, 43, "Output"],
Cell[333817, 7001, 122, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333976, 7008, 1906, 53, 189, "Input"],
Cell[335885, 7063, 110, 1, 43, "Output"],
Cell[335998, 7066, 95, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336130, 7072, 115, 2, 43, "Input"],
Cell[336248, 7076, 70, 1, 43, "Output"]
}, Open  ]],
Cell[336333, 7080, 507, 11, 43, "Input"],
Cell[CellGroupData[{
Cell[336865, 7095, 6732, 181, 407, "Input"],
Cell[343600, 7278, 899, 14, 65, "Output"],
Cell[344502, 7294, 2199, 49, 105, "Output"],
Cell[346704, 7345, 3129, 73, 133, "Output"],
Cell[349836, 7420, 3189, 73, 131, "Output"],
Cell[353028, 7495, 1791, 41, 123, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354856, 7541, 6796, 186, 382, "Input"],
Cell[361655, 7729, 291, 5, 65, "Output"],
Cell[361949, 7736, 1116, 28, 91, "Output"],
Cell[363068, 7766, 2542, 64, 131, "Output"],
Cell[365613, 7832, 2580, 64, 131, "Output"],
Cell[368196, 7898, 1136, 30, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369369, 7933, 6306, 182, 382, "Input"],
Cell[375678, 8117, 280, 6, 65, "Output"],
Cell[375961, 8125, 1562, 40, 105, "Output"],
Cell[377526, 8167, 2530, 64, 131, "Output"],
Cell[380059, 8233, 2489, 64, 133, "Output"],
Cell[382551, 8299, 1154, 32, 123, "Output"]
}, Open  ]],
Cell[383720, 8334, 92, 1, 43, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

